All unital reversible nonsymmetric rings of order 256

A ring is reversible if $ab=0$ implies $ba=0$, and symmetric if $abc=0$ implies $acb=0$. Szabo proved that the smallest order of a unital reversible nonsymmetric ring is $256$. We classify all such minimal rings: up to isomorphism there are exactly $186$ of them, $19$ of characteristic $2$ and $167$ of characteristic $4$, and there are none of characteristic $8$ or higher. All of them are local with residue field $\mathbb{F}_2$, the nilpotency index of the Jacobson radical is $4$ or $5$, and $120$ of them form $60$ pairs $R$, $R^{op}$ of non-isomorphic rings. The classification is obtained by a general method of deformation of graded algebras over $\mathbb{Z}/2^e\mathbb{Z}$, whose completeness is proved, and it is checked against the known examples: $\mathbb{F}_2Q_8$, Szabo's example and the ten rings in the family of generalized quaternion rings studied by Grau, Oller-Marc\'en and Szabo. The presentations of the $186$ rings and the code are provided as ancillary files.

==> anc/code/README.md <==
# Code for the classification of reversible nonsymmetric rings of order 256

Requires Python 3 and NumPy; no other packages. Comments in the source are partly in Spanish.

## Order of execution

1. `count.py` enumerates the graded algebras of each type of Proposition 2.3. Degree-2 relations are reduced by GL_d(F_2), and Lemmas 3.1 and 3.2 are applied. It writes `algebras.pkl`.
2. `driver.py c2 <types>` and `driver.py c4 <types>` search for deformations in characteristic 2 and 4. They write `res_*.pkl` with the reversible nonsymmetric rings found. Work can be split with the environment variable `PART=i/n`.
3. `driver8b.py i/n` and `fix8.py` carry out the search in characteristic ≥ 8.
4. `run_orbit.py <c2|c4> <type> <files>` classifies up to isomorphism (Section 5) and identifies opposite rings. It writes `final_*.pkl`.
5. Checks:
   - `verify.py`: associativity, distributivity, identity, reversibility, nonsymmetry and characteristic, on the full tables.
   - `recheck.py`: rebuilds every ring from the text of its presentation.
   - `gos.py`: comparison with the family of Grau, Oller-Marcén and Szabo.
   - `known.py`: identifies F_2Q_8 and Szabo's nonduo example.
   - `match_pdf.py`: identifies the characteristic 2 presentations.
   - `d2one.py`: checks the case d_2 = 1.

## Modules

| module | contents |
| --- | --- |
| `graded.py`, `filters.py` | graded algebras and necessary conditions |
| `z4.py`, `search.py`, `lastlevel.py` | search modulo 4 and affine shortcut for the top degree |
| `gen.py` | version modulo 2^e with Howell normal form |
| `ring.py`, `fastring.py` | multiplication tables and invariants |
| `orbit.py`, `iso.py`, `classify2.py` | classification up to isomorphism |
| `fromtext.py` | construction of a ring from a written presentation |


==> anc/code/classify2.py <==
import pickle, sys, time, numpy as np
from collections import defaultdict, Counter
from search import Problem
from iso import *

def addspan(Ad, gens, zero):
    S = {zero}
    for g in gens:
        if g not in S:
            new = set(S)
            frontier = list(S)
            # cerrar S + <g>
            cur = set(S)
            while True:
                nxt = {Ad[s, g] for s in cur} | cur
                if nxt == cur: break
                cur = nxt
            S = cur
    return S

def layers(r):
    M = r['mul'].astype(np.int64); Ad = r['add'].astype(np.int64); z = r['zero']
    x = np.arange(256); p = x.copy()
    for _ in range(8): p = M[p, x]
    J = [int(a) for a in np.nonzero(p == z)[0]]
    Ls = [set(range(256)), set(J)]
    while len(Ls[-1]) > 1:
        cur = Ls[-1]
        prods = set(M[np.ix_(sorted(cur), J)].ravel().tolist())
        Ls.append(addspan(Ad, sorted(prods), z))
    lay = np.zeros(256, int)
    for i, S in enumerate(Ls):
        for a in S: lay[a] = i
    return lay

def strong_inv(r):
    M = r['mul'].astype(np.int64); Ad = r['add'].astype(np.int64); z = r['zero']
    lay = layers(r)
    Z = (M == z)
    annl = Z.sum(1)
    cen = np.all(M == M.T, axis=1)
    sq = M[np.arange(256), np.arange(256)]
    dbl = Ad[np.arange(256), np.arange(256)]
    imgL = np.array([len(set(M[a])) for a in range(256)])
    feats = Counter(zip(lay, annl, cen, lay[sq], lay[dbl], imgL))
    # estadística de pares en la capa 1
    L1 = np.nonzero(lay == 1)[0]
    sub = M[np.ix_(L1, L1)]
    pc = Counter(zip(lay[L1][:, None].repeat(len(L1), 1).ravel(), lay[sub].ravel(), (sub == sub.T).ravel()))
    neg = Ad[Ad[np.arange(256), np.arange(256)], np.arange(256)]  # 3x = -x
    comm = Ad[sub, neg[M[np.ix_(L1, L1)].T]]  # xy - yx
    per = []
    for a in range(len(L1)):
        per.append(tuple(sorted(Counter(zip(lay[sub[a]], lay[comm[a]], lay[sq[L1]], (sub[a] == z))).items())) + (lay[sq[L1[a]]], lay[dbl[L1[a]]], int(annl[L1[a]])))
    pf = tuple(sorted(Counter(per).items()))
    return (r['ch'], r['ty'], r['kt'][0] if r['kt'] else None, tuple(sorted(feats.items())), tuple(sorted(pc.items())), hash(pf))

def classify(res, log=True):
    groups = defaultdict(list)
    t = time.time()
    for r in res: groups[strong_inv(r)].append(r)
    if log: print('grupos por invariantes', len(groups), '%.0fs' % (time.time() - t), flush=True)
    classes = []
    for key, rs in groups.items():
        reps = []
        for r in rs:
            T = Tables(r['mul'], r['add'], r['one'], r['zero']); r['T'] = T
            new = True
            for q in reps:
                if find_iso(q['F'], q['vecs'], T, q['A'].d):
                    new = False; break
            if new:
                P = Problem(r['A'], r['kt']); r['F'], r['vecs'] = rel_vectors(P, r['bits'])
                r['inv'] = key
                reps.append(r)
        classes += reps
    return classes

def opposites(classes):
    out = []
    for q in classes:
        rv = reverse_vectors(q['F'], q['vecs'])
        jf = None
        for j, r in enumerate(classes):
            if r['inv'][:3] != q['inv'][:3]: continue
            if find_iso(q['F'], rv, r['T'], q['A'].d): jf = j; break
        out.append(jf)
    return out

if __name__ == '__main__':
    res = []
    tyf = None
    if sys.argv[1].startswith('--ty='):
        tyf = tuple(map(int, sys.argv[1][5:].split(','))); files = sys.argv[2:]
    else: files = sys.argv[1:]
    for f in files: res += pickle.load(open(f, 'rb'))
    if tyf: res = [r for r in res if r['ty'] == tyf]
    t = time.time()
    cl = classify(res)
    print('anillos', len(res), 'clases', len(cl), '%.0fs' % (time.time() - t), flush=True)
    op = opposites(cl)
    for i, c in enumerate(cl):
        print(i, c['ty'], 'kt', c['kt'], 'op->', op[i])
    for c in cl: c.pop('T', None)
    name = 'cls_' + (('%s_' % ''.join(map(str, tyf))) if tyf else '') + '_'.join(f.replace('.pkl', '') for f in files)[:50] + '.pkl'
    pickle.dump((cl, op), open(name, 'wb'))
    print('guardado', name)


==> anc/code/count.py <==
import sys, time, pickle
from filters import *
TYPES = [(2,2,1,1,1),(2,2,1,2),(2,2,2,1),(2,2,3),(2,3,1,1),(2,3,2),(2,4,1),(3,2,2),(3,2,1,1),(3,3,1)]
out = {}
for ty in TYPES:
    t0 = time.time()
    d = ty[0]; dims = (1,) + ty
    reps = [r for r, _ in deg2_orbit_reps(d, ty[1])]
    tot = 0; keep2 = []; keep4 = []
    for A in enumerate_type(d, dims, reps):
        tot += 1
        if not top_reversible(A): continue
        if A.D == 3 and not deg1_nonsym(A): continue
        keep2.append(A)
        ts = char4_ts(A)
        if ts: keep4.append((A, ts))
    out[ty] = (keep2, keep4)
    print(ty, 'total', tot, 'pasan car2', len(keep2), 'car4', len(keep4), 'pares(A,t)', sum(len(t) for _, t in keep4), '%.1fs' % (time.time() - t0), flush=True)
pickle.dump(out, open('algebras.pkl', 'wb'))


==> anc/code/d2one.py <==
import sys, time, pickle, itertools
from filters import *
import gen
from ring import reversible, nonsymmetric
def types_d2one(d1):
    out = []
    def rec(seq, rem):
        if rem == 0:
            if len(seq) >= 3: out.append(tuple(seq))
            return
        for x in range(1, min(rem, d1 * seq[-1]) + 1): rec(seq + [x], rem - x)
    rec([d1, 1], 7 - d1 - 1)
    return out
d1 = int(sys.argv[1])
from collections import Counter
G = time.time()
for ty in types_d2one(d1):
    dims = (1,) + ty; D = len(ty)
    reps = [r for r, _ in deg2_orbit_reps(d1, 1)]
    nA = 0; jobs = []
    for A in enumerate_type(d1, dims, reps):
        nA += 1
        if not top_reversible(A): continue
        if D == 3 and not deg1_nonsym(A): continue
        jobs.append((A, None))
        for k in range(1, D + 1):
            if k == 1 and d1 < 3: continue
            for t in centrals(A, k): jobs.append((A, (k, t)))
    st = Counter()
    for A, kt in jobs:
        P = gen.ProblemN(A, kt, 1 if kt is None else D + 1)
        for b in gen.search(P):
            R = gen.RingN(P, b); st['planos'] += 1
            comm = (R.mul == R.mul.T).all()
            if not comm: st['no conmutativos'] += 1
            if reversible(R):
                st['reversibles'] += 1
                if nonsymmetric(R): st['NO SIMETRICOS'] += 1
    print(ty, 'algebras', nA, 'trabajos', len(jobs), dict(st), '%.0fs' % (time.time() - G), flush=True)


==> anc/code/driver.py <==
import pickle, time, sys
from filters import *
from search import *
from ring import *
from fastring import FastRing
from lastlevel import search_fast
import os
PART = os.environ.get('PART')
mode = sys.argv[1]; types = [tuple(map(int, t.split(','))) for t in sys.argv[2:]]
out = pickle.load(open('algebras.pkl', 'rb'))
res = []
for ty in types:
    k2, k4 = out[ty]
    jobs = [(A, None) for A in k2] if mode == 'c2' else [(A, kt) for A, ts in k4 for kt in ts]
    if PART:
        a, n = map(int, PART.split('/')); jobs = jobs[a::n]
    t0 = time.time(); nflat = 0; nrev = 0
    for ai, (A, kt) in enumerate(jobs):
        P = Problem(A, kt)
        for b in (search_fast(P) if A.dims[A.D] == 1 else P.search()):
            nflat += 1
            R = FastRing(P, b)
            if not reversible(R): continue
            nrev += 1
            if nonsymmetric(R):
                res.append(dict(ty=ty, A=A, kt=kt, bits=b, mul=R.mul.astype(np.uint8), add=R.add.astype(np.uint8),
                                one=R.one, zero=R.zero, ch=char(R)))
    print(mode, ty, 'trabajos', len(jobs), 'planos', nflat, 'reversibles', nrev, 'acumulado no sim', len(res), '%.0fs' % (time.time() - t0), flush=True)
    pickle.dump(res, open(f'res_{mode}{PART.replace("/","of") if PART else ""}_{"_".join("".join(map(str,t)) for t in types)}.pkl', 'wb'))


==> anc/code/driver8b.py <==
import pickle, sys, time, numpy as np
from collections import Counter
from filters import *
from ring import reversible, nonsymmetric
from orbit import OrbitClassifier
import gen
part, nparts = map(int, sys.argv[1].split('/'))
out = pickle.load(open('algebras.pkl', 'rb'))
jobs = []
for ty, (k2, k4) in out.items():
    D = len(ty)
    for A in k2:
        for k in range(1, D // 2 + 1):
            if k == 1 and A.d < 3: continue
            for t in centrals(A, k):
                if k >= 2 and A.mul(k, t, k, t) == 0: continue
                jobs.append((ty, A, (k, t)))
jobs = jobs[part::nparts]
stats = Counter(); found = []
t0 = time.time()
for n, (ty, A, kt) in enumerate(jobs):
    P = gen.ProblemN(A, kt, A.D + 1)
    flats = gen.search(P)
    fake = [dict(A=A, kt=kt, bits=b) for b in flats]
    oc = OrbitClassifier(fake, [A])
    done = np.zeros(len(flats), bool); js = Counter()
    for i, b in enumerate(flats):
        if done[i]: continue
        R = gen.RingN(P, b)
        ch = gen.characteristic(R)
        mem = oc.members(R.mul, R.add, R.one, R.zero); mem.add(i)
        for m in mem: done[m] = True
        rv = reversible(R); ns = rv and nonsymmetric(R)
        js[(ch, 'orbitas')] += 1; js[(ch, 'planos')] += len(mem)
        if rv: js[(ch, 'reversibles')] += 1
        if ns:
            js[(ch, 'NO SIMETRICO')] += 1
            found.append(dict(ty=ty, A=A, kt=kt, bits=b, mul=R.mul, add=R.add, ch=ch))
    stats.update({(ty,) + k: v for k, v in js.items()})
    print(n + 1, '/', len(jobs), ty, kt, 'planos', len(flats), dict(js), '%.0fs' % (time.time() - t0), flush=True)
    pickle.dump((stats, found), open(f'res8b_{part}.pkl', 'wb'))
print('RESUMEN', sorted(stats.items()))


==> anc/code/fastring.py <==
import numpy as np
from z4 import Quotient

class FastRing:
    """Elementos = vectores 0/1 en la base levantada b_0..b_7 (orden por grado); índice = bitmask."""
    def __init__(self, P, bits):
        F, M = P.quotient(bits)
        Q = Quotient(F, M)
        A = P.A
        basis = [F.idx(n, w) for n in range(A.D + 1) for w in A.B[n]]
        nb = len(basis); assert nb == 8
        V = np.zeros((256, F.W), dtype=np.int64)
        for e in range(256):
            for b in range(8):
                if (e >> b) & 1: V[e, basis[b]] = 1
        Cn = Q.canon(V)
        keys = {Cn[i].tobytes(): i for i in range(256)}
        assert len(keys) == 256
        Bv = np.zeros((8, F.W), dtype=np.int64)
        for b in range(8): Bv[b, basis[b]] = 1
        # 2 b_i
        two = Q.canon(2 * Bv)
        self.C = np.array([[ (keys[two[i].tobytes()] >> j) & 1 for j in range(8)] for i in range(8)])
        I = np.repeat(np.arange(8), 8); J = np.tile(np.arange(8), 8)
        pr = Q.canon(Q.mulvec(Bv[I], Bv[J]))
        mij = np.array([keys[x.tobytes()] for x in pr]).reshape(8, 8)
        self.m = np.array([[[(mij[i, j] >> k) & 1 for k in range(8)] for j in range(8)] for i in range(8)])
        for i in range(8):
            assert all(self.C[i, j] == 0 for j in range(i + 1)), 'C no triangular'
        bitsmat = ((np.arange(256)[:, None] >> np.arange(8)) & 1)
        self.X = bitsmat
        # producto
        XX = (bitsmat[:, None, :, None] * bitsmat[None, :, None, :]).reshape(65536, 64)
        Z = XX @ self.m.reshape(64, 8)
        self.mul = self._enc(self._carry(Z)).reshape(256, 256)
        self._bm = bitsmat
        self.zero = 0; self.one = 1  # b_0 = 1
    @property
    def add(self):
        if not hasattr(self, '_add'):
            bm = self._bm
            Zs = (bm[:, None, :] + bm[None, :, :]).reshape(65536, 8)
            self._add = self._enc(self._carry(Zs)).reshape(256, 256)
        return self._add
    def _carry(self, Z):
        Z = Z.copy()
        for i in range(8):
            q = Z[:, i] // 2
            Z[:, i] -= 2 * q
            Z += q[:, None] * self.C[i][None, :]
        return Z
    def _enc(self, Z):
        return (Z * (1 << np.arange(8))).sum(1)


==> anc/code/filters.py <==
import itertools
from graded import *

def top_reversible(A):
    D = A.D
    for i in range(1, D):
        for u in range(1, 1 << A.dims[i]):
            for v in range(1, 1 << A.dims[D - i]):
                if (A.mul(i, u, D - i, v) == 0) != (A.mul(D - i, v, i, u) == 0):
                    return False
    return True

def centrals(A, k):
    out = []
    for t in range(1, 1 << A.dims[k]):
        if all(A.mul(1, 1 << i, k, t) == A.mul(k, t, 1, 1 << i) for i in range(A.d)):
            out.append(t)
    return out

def char4_ts(A):
    """lista de (k,t) posibles para la clase de 2."""
    res = []
    for k in range(1, A.D + 1):
        if k == 1 and A.d < 3: continue
        for t in centrals(A, k):
            if 2 * k <= A.D and A.mul(k, t, k, t) != 0: continue
            res.append((k, t))
    return res

def deg1_nonsym(A):
    n = 1 << A.d
    for a in range(1, n):
        for b in range(1, n):
            ab = A.mul(1, a, 1, b); ba = A.mul(1, b, 1, a)
            for c in range(1, n):
                p = [A.mul(2, ab, 1, c), A.mul(2, ba, 1, c),
                     A.mul(2, A.mul(1, a, 1, c), 1, b), A.mul(2, A.mul(1, c, 1, a), 1, b),
                     A.mul(2, A.mul(1, b, 1, c), 1, a), A.mul(2, A.mul(1, c, 1, b), 1, a)]
                z = [x == 0 for x in p]
                if any(z) and not all(z): return True
    return False

def is_commutative(A):
    return all(A.mul(1, 1 << i, 1, 1 << j) == A.mul(1, 1 << j, 1, 1 << i) for i in range(A.d) for j in range(A.d))


==> anc/code/fix8.py <==
import pickle, time, numpy as np
from collections import Counter
from filters import *
from ring import reversible, nonsymmetric
import gen
out = pickle.load(open('algebras.pkl', 'rb'))
st = Counter(); t0 = time.time()
for ty, (k2, k4) in out.items():
    D = len(ty)
    for A in k2:
        for k in range(2, D // 2 + 1):
            for t in centrals(A, k):
                if A.mul(k, t, k, t) != 0: continue
                if 2 * k + 1 > D: continue   # entonces f^2 = t^2 = 0
                P = gen.ProblemN(A, (k, t), D + 1)
                for b in gen.search(P):
                    F, M = P.matrix(b, D); pv = gen.howell(M, P.e)
                    four = np.zeros((1, F.W), np.int64); four[0, 0] = 4
                    if not gen.canon(four, pv, P.e).any(): st[(ty, 4)] += 1; continue
                    R = gen.RingN(P, b); rv = reversible(R)
                    st[(ty, gen.characteristic(R), 'rev' if rv else 'norev', 'NOSIM' if rv and nonsymmetric(R) else '')] += 1
                print(ty, (k, t), dict(st), '%.0fs' % (time.time() - t0), flush=True)
print('FIN', dict(st))


==> anc/code/fromtext.py <==
import re, numpy as np
import gen
from z4 import Free
def parse_poly(s, F, d, N):
    v = np.zeros(F.W, np.int64)
    s = s.strip()
    if s == '0': return v
    for term in s.split('+'):
        term = term.strip()
        m = re.match(r'^(\d*)([xyz^0-9]*)$', term)
        if not m.group(2): v[0] += int(m.group(1)); continue
        coef = int(m.group(1)) if m.group(1) else 1
        word = []
        for let, ex in re.findall(r'([xyz])(?:\^(\d+))?', m.group(2)):
            word += ['xyz'.index(let)] * (int(ex) if ex else 1)
        c = 0
        for w in word: c = c * d + w
        if len(word) <= F.L: v[F.idx(len(word), c)] += coef
    return v % N
def build(rels, d, D, e):
    """rels: lista de cadenas 'lhs = rhs' o 'poly' (=0). Devuelve (mul, add, one, zero) o None."""
    N = 1 << e; F = Free(d, D); rows = []
    for rel in rels:
        lhs, rhs = (rel.split('=') + ['0'])[:2]
        v = (parse_poly(lhs, F, d, N) - parse_poly(rhs, F, d, N)) % N
        nz = np.nonzero(v)[0]
        md = min(F.words[j][0] for j in nz) if len(nz) else 0
        rows.append(gen.sandwich_rows(F, v, md, N))
    M = np.concatenate(rows)
    if gen.log2_order(M, F.W, e) != 8: return None
    pv = gen.howell(M, e)
    E = gen.canon(np.eye(F.W, dtype=np.int64), pv, e)
    z = np.zeros(F.W, np.int64)
    elems = {z.tobytes(): z}; frontier = [z]
    while frontier:
        new = []
        for a in frontier:
            for s in gen.canon(a[None, :] + E, pv, e):
                k = s.tobytes()
                if k not in elems: elems[k] = s; new.append(s)
        frontier = new
    V = np.array(list(elems.values())); keys = {v.tobytes(): n for n, v in enumerate(V)}
    assert len(V) == 256
    I = np.repeat(np.arange(256), 256); J = np.tile(np.arange(256), 256)
    prod = np.zeros((65536, F.W), np.int64)
    for (i, j, w) in F.trip: prod[:, w] += V[I, i] * V[J, j]
    mul = np.array([keys[x.tobytes()] for x in gen.canon(prod, pv, e)]).reshape(256, 256)
    add = np.array([keys[x.tobytes()] for x in gen.canon(V[I] + V[J], pv, e)]).reshape(256, 256)
    one = np.zeros(F.W, np.int64); one[0] = 1
    return mul, add, keys[gen.canon(one[None], pv, e)[0].tobytes()], keys[z.tobytes()]


==> anc/code/gen.py <==
"""Versión genérica módulo N = 2^e (forma de Howell) de búsqueda, último nivel afín y construcción del anillo."""
import numpy as np, itertools
from z4 import Free

def val2(x, e):
    """valoración 2-ádica de un array (e si es 0)."""
    x = np.asarray(x); v = np.full(x.shape, e)
    nz = x != 0
    y = x[nz]; vv = np.zeros(y.shape, int)
    while True:
        m = (y & 1) == 0
        if not m.any(): break
        vv[m] += 1; y = np.where(m, y >> 1, y)
    v[nz] = vv
    return v

def inv_odd(a, N):
    return pow(int(a), -1, N)

def howell(M, e):
    """Forma de Howell de las filas de M mod 2^e. Devuelve lista de (col, v, fila)."""
    N = 1 << e
    pool = [r % N for r in M if np.any(r % N)]
    P = np.array(pool, dtype=np.int64) if pool else np.zeros((0, M.shape[1]), np.int64)
    W = M.shape[1]; pivs = []
    for c in range(W):
        if P.shape[0] == 0: break
        col = P[:, c]
        nzr = np.nonzero(col)[0]
        if len(nzr) == 0: continue
        vs = val2(col[nzr], e)
        k = nzr[np.argmin(vs)]; v = int(vs.min())
        row = P[k].copy()
        u = (int(row[c]) >> v)
        row = (row * inv_odd(u, N)) % N
        P = np.delete(P, k, axis=0)
        col = P[:, c]
        nz = np.nonzero(col)[0]
        if len(nz):
            P[nz] = (P[nz] - np.outer(col[nz] >> v, row)) % N
        if v > 0:
            extra = (row * (N >> v)) % N
            if np.any(extra): P = np.vstack([P, extra])
        # reducir pivotes anteriores en la columna c
        for i, (c2, v2, r2) in enumerate(pivs):
            q = int(r2[c]) >> v
            if q: pivs[i] = (c2, v2, (r2 - q * row) % N)
        pivs.append((c, v, row))
        P = P[np.any(P, axis=1)] if P.shape[0] else P
    return pivs

def log2_order(M, W, e):
    pivs = howell(M, e)
    return e * W - sum(e - v for _, v, _ in pivs)

def canon(V, pivs, e):
    N = 1 << e
    V = V.copy() % N
    for c, v, row in pivs:
        q = V[:, c] >> v
        nz = np.nonzero(q)[0]
        if len(nz): V[nz] = (V[nz] - np.outer(q[nz], row)) % N
    return V

def sandwich_rows(F, vec, mindeg, N):
    supp = [(i, vec[i]) for i in np.nonzero(vec)[0]]
    rows = []
    for u in range(F.W):
        nu = F.words[u][0]
        if nu + mindeg > F.L: continue
        for v in range(F.W):
            nv = F.words[v][0]
            if nu + nv + mindeg > F.L: continue
            r = np.zeros(F.W, dtype=np.int64)
            for i, c in supp:
                a = F.concat(u, i)
                if a is None: continue
                b = F.concat(a, v)
                if b is None: continue
                r[b] += c
            rows.append(r % N)
    return np.array(rows, dtype=np.int64)

class ProblemN:
    def __init__(self, A, kt, e):
        self.A, self.kt, self.e, self.N = A, kt, e, 1 << e
        self.d, self.D, self.dims = A.d, A.D, A.dims
        self.rels = [(0, None)]
        for n in range(2, self.D + 1):
            for r in A.newrels.get(n, []): self.rels.append((n, r))
        self.slots = []
        for j, (n, r) in enumerate(self.rels):
            if j == 0:
                if kt is None: continue
                lo = kt[0]
            else: lo = n
            for m in range(lo + 1, self.D + 1):
                for s in range(self.dims[m]): self.slots.append((j, m, s))
        self.cache = {}
    def level_data(self, L):
        if L in self.cache: return self.cache[L]
        F = Free(self.d, L); A = self.A; N = self.N
        blocks = []
        for j, (n, r) in enumerate(self.rels):
            v = np.zeros(F.W, dtype=np.int64)
            if j == 0:
                v[0] = 2
                if self.kt is not None and self.kt[0] <= L:
                    k, t = self.kt
                    for s in range(self.dims[k]):
                        if (t >> s) & 1: v[F.idx(k, A.B[k][s])] -= 1
                md = 0
            else:
                if n > L: continue
                for c in range(self.d ** n):
                    if (r >> c) & 1: v[F.idx(n, c)] = 1
                md = n
            blocks.append((j, md, sandwich_rows(F, v % N, md, N)))
        Base = np.concatenate([b for _, _, b in blocks])
        offs = {}; o = 0
        for j, md, b in blocks: offs[j] = (o, md, b.shape[0]); o += b.shape[0]
        sl = [i for i, (j, m, s) in enumerate(self.slots) if m <= L and j in offs]
        T = np.zeros((len(sl), Base.shape[0], F.W), dtype=np.int64)
        for q, i in enumerate(sl):
            j, m, s = self.slots[i]; o, md, cnt = offs[j]
            ev = np.zeros(F.W, np.int64); ev[F.idx(m, A.B[m][s])] = 1
            T[q, o:o + cnt] = sandwich_rows(F, ev, md, N)
        self.cache[L] = (F, Base, sl, T, offs)
        return self.cache[L]
    def matrix(self, bits, L):
        F, Base, sl, T, offs = self.level_data(L)
        c = np.array([bits.get(i, 0) for i in sl], dtype=np.int64)
        M = (Base - np.tensordot(c, T, 1)) % self.N if len(sl) else Base
        return F, M
    def test(self, bits, L):
        F, M = self.matrix(bits, L)
        return log2_order(M, F.W, self.e) == sum(self.dims[:L + 1])

def last_level(P, partial):
    D = P.D; e = P.e; N = P.N
    F, Base, sl, T, offs = P.level_data(D)
    _, Mfull = P.matrix({i: partial.get(i, 0) for i in sl if P.slots[i][1] < D}, D)
    topslots = [i for i, (j, m, s) in enumerate(P.slots) if m == D]
    ev = np.zeros(F.W, np.int64); ev[F.idx(D, P.A.B[D][0])] = 1
    rel_of_slot = {i: P.slots[i][0] for i in topslots}
    jset = sorted(set(rel_of_slot.values()))
    bare = [offs[j][0] for j in jset]
    mask = np.ones(Mfull.shape[0], bool); mask[bare] = False
    Msand = Mfull[mask]; rho = [Mfull[b] for b in bare]
    M1 = np.concatenate([Mfull, ev[None, :]])
    if log2_order(M1, F.W, e) != sum(P.dims) - 1: return []
    n = len(jset)
    left = np.concatenate([Msand, ev[None, :], np.array(rho).reshape(-1, F.W)]) % N
    right = np.zeros((left.shape[0], 1 + n), np.int64)
    m0 = Msand.shape[0]; right[m0, 0] = 1
    for j in range(n): right[m0 + 1 + j, 1 + j] = 1
    pivs = howell(np.concatenate([left, right], axis=1), e)
    gens = [r[F.W:] % 2 for c, v, r in pivs if c >= F.W]
    gens = [g for g in gens if g.any()]
    sols = []
    for cv in itertools.product((0, 1), repeat=n):
        cv = np.array(cv)
        if all((g[0] + g[1:] @ cv) % 2 == 0 for g in gens): sols.append(cv)
    out = []
    for s in sols:
        b = dict(partial)
        for i in topslots: b[i] = int(s[jset.index(rel_of_slot[i])])
        out.append(b)
    return out

def search(P, fast=True):
    partial = [dict()]
    top = P.D if not (fast and P.dims[P.D] == 1) else P.D - 1
    for L in range(2, top + 1):
        new = [i for i, (j, m, s) in enumerate(P.slots) if m == L]
        nxt = []
        for p in partial:
            for vals in itertools.product((0, 1), repeat=len(new)):
                b = dict(p); b.update(zip(new, vals))
                if P.test(b, L): nxt.append(b)
        partial = nxt
        if not partial: return []
    if top == P.D: return partial
    out = []
    for p in partial: out += last_level(P, p)
    return out

class RingN:
    def __init__(self, P, bits):
        F, M = P.matrix(bits, P.D); e = P.e; N = P.N
        pivs = howell(M, e)
        A = P.A
        basis = [F.idx(n, w) for n in range(A.D + 1) for w in A.B[n]]
        V = np.zeros((256, F.W), np.int64)
        for x in range(256):
            for b in range(8):
                if (x >> b) & 1: V[x, basis[b]] = 1
        Cn = canon(V, pivs, e)
        keys = {Cn[i].tobytes(): i for i in range(256)}
        assert len(keys) == 256
        Bv = np.zeros((8, F.W), np.int64)
        for b in range(8): Bv[b, basis[b]] = 1
        two = canon(2 * Bv, pivs, e)
        self.C = np.array([[(keys[two[i].tobytes()] >> j) & 1 for j in range(8)] for i in range(8)])
        prods = np.zeros((64, F.W), np.int64)
        for i in range(8):
            for j in range(8):
                w = F.concat(basis[i], basis[j])
                if w is not None: prods[8 * i + j, w] = 1
        pr = canon(prods, pivs, e)
        mij = np.array([keys[x.tobytes()] for x in pr]).reshape(8, 8)
        self.m = np.array([[[(mij[i, j] >> k) & 1 for k in range(8)] for j in range(8)] for i in range(8)])
        bm = ((np.arange(256)[:, None] >> np.arange(8)) & 1); self._bm = bm
        XX = (bm[:, None, :, None] * bm[None, :, None, :]).reshape(65536, 64)
        self.mul = self._enc(self._carry(XX @ self.m.reshape(64, 8))).reshape(256, 256)
        self.zero = 0; self.one = 1
    @property
    def add(self):
        if not hasattr(self, '_add'):
            bm = self._bm
            self._add = self._enc(self._carry((bm[:, None, :] + bm[None, :, :]).reshape(65536, 8))).reshape(256, 256)
        return self._add
    def _carry(self, Z):
        Z = Z.copy()
        for i in range(8):
            q = Z[:, i] // 2; Z[:, i] -= 2 * q
            Z += q[:, None] * self.C[i][None, :]
        return Z
    def _enc(self, Z): return (Z * (1 << np.arange(8))).sum(1)

def characteristic(R):
    x = R.one; n = 1
    while True:
        x = R.add[x, R.one]; n += 1
        if x == R.zero: return n


==> anc/code/gos.py <==
"""Familia de Grau-Oller-Marcén-Szabo: Z4<x,y>/(x^2-a, y^2-b, yx-xy-2(c+dx+ey+fxy))."""
import numpy as np, itertools, pickle, sys
from ring import reversible, nonsymmetric
from iso import *
from search import Problem
from classify import inv

def build(a, b, c, d, e, f):
    # base 0:1, 1:x, 2:y, 3:xy ; producto de monomios en forma normal
    def nf(word, depth=0):
        """palabra (tupla de 'x','y') -> vector Z4 de longitud 4"""
        assert depth < 50
        w = list(word)
        for i in range(len(w) - 1):
            if w[i] == w[i+1]:
                s = a if w[i] == 'x' else b
                return [(s * v) % 4 for v in nf(tuple(w[:i] + w[i+2:]), depth+1)]
        for i in range(len(w) - 1):
            if w[i] == 'y' and w[i+1] == 'x':
                pre, post = w[:i], w[i+2:]
                res = nf(tuple(pre + ['x', 'y'] + post), depth+1)
                for coef, mid in ((c, []), (d, ['x']), (e, ['y']), (f, ['x', 'y'])):
                    if coef:
                        t = nf(tuple(pre + mid + post), depth+1)
                        res = [(r + 2 * coef * u) % 4 for r, u in zip(res, t)]
                return res
        # alternante sin yx: (), x, y, xy
        key = {(): 0, ('x',): 1, ('y',): 2, ('x', 'y'): 3}[tuple(w)]
        v = [0]*4; v[key] = 1; return v
    mons = [(), ('x',), ('y',), ('x', 'y')]
    T = [[nf(p + q) for q in mons] for p in mons]
    # asociatividad en la base
    def mulv(u, v):
        z = [0]*4
        for p in range(4):
            for q in range(4):
                if u[p] and v[q]:
                    for r in range(4): z[r] += u[p]*v[q]*T[p][q][r]
        return tuple(x % 4 for x in z)
    E = [tuple(int(i == j) for j in range(4)) for i in range(4)]
    for p, q, r in itertools.product(range(4), repeat=3):
        assert mulv(mulv(E[p], E[q]), E[r]) == mulv(E[p], mulv(E[q], E[r])), 'no asociativo'
    els = list(itertools.product(range(4), repeat=4)); idx = {x: n for n, x in enumerate(els)}
    M = np.array([[idx[mulv(x, y)] for y in els] for x in els])
    A = np.array([[idx[tuple((u+v) % 4 for u, v in zip(x, y))] for y in els] for x in els])
    return M, A, idx[(1,0,0,0)], idx[(0,0,0,0)]

class R: pass
if __name__ == '__main__':
    found = []
    for a, b in itertools.product(range(4), repeat=2):
        for c, d, e, f in itertools.product(range(2), repeat=4):
            try: M, A, one, zero = build(a, b, c, d, e, f)
            except AssertionError as ex: continue
            r = R(); r.mul, r.add, r.one, r.zero = M, A, one, zero
            if reversible(r) and nonsymmetric(r): found.append(((a,b,c,d,e,f), r))
    print('reversibles no simétricos en la familia:', len(found))
    cls = []
    for f_ in sys.argv[1:]:
        cl, op = pickle.load(open(f_, 'rb')); cls += cl
    hits = {}
    for par, r in found:
        T = Tables(r.mul, r.add, r.one, r.zero)
        hit = None
        for n, q in enumerate(cls):
            if T.e != q['A'].d: continue
            P = Problem(q['A'], q['kt']); F, vecs = rel_vectors(P, q['bits'])
            if find_iso(F, vecs, T, q['A'].d): hit = (q['ty'], q['kt'], n); break
        hits.setdefault(hit, []).append(par)
    for h, ps in hits.items(): print(h, len(ps), ps[:3])
    print('clases distintas alcanzadas:', len(hits))


==> anc/code/graded.py <==
"""Enumeración de álgebras graduadas F2<x_1..x_d>/I de tipo (1,d1,...,dD), generadas en grado 1.
Vectores de F2 como enteros (bitmasks)."""
import itertools

def popc(x): return bin(x).count('1') & 1

def rref(vecs):
    """Devuelve dict pivote(bit más alto)->vector, totalmente reducido."""
    piv = {}
    for v in vecs:
        for p, r in piv.items():
            if (v >> p) & 1: v ^= r
        if v:
            p = v.bit_length() - 1
            for q in list(piv):
                if (piv[q] >> p) & 1: piv[q] ^= v
            piv[p] = v
    return piv

def rref_key(vecs):
    return tuple(sorted(rref(vecs).values()))

def rref_matrices(r, m):
    """Todas las matrices r x m de rango r en forma escalonada reducida (filas como bitmask de m bits; bit j = columna j)."""
    for pivs in itertools.combinations(range(m), r):
        # fila s tiene 1 en pivs[s], 0 en otras columnas pivote y en columnas < pivs[s]; libres las demás > pivs[s]
        free = []
        for s in range(r):
            free.append([j for j in range(pivs[s] + 1, m) if j not in pivs])
        nfree = [len(f) for f in free]
        tot = sum(nfree)
        for bits in range(1 << tot):
            rows = []; off = 0
            for s in range(r):
                row = 1 << pivs[s]
                for t, j in enumerate(free[s]):
                    if (bits >> (off + t)) & 1: row |= 1 << j
                off += nfree[s]
                rows.append(row)
            yield rows, pivs

class Graded:
    """P[n][w] = coordenadas (bitmask en d_n bits) de la palabra w de longitud n; B[n] palabras base."""
    def __init__(self, d, dims, P, B, newrels):
        self.d, self.dims, self.P, self.B, self.newrels = d, dims, P, B, newrels
        self.D = len(dims) - 1
    def mul(self, i, a, j, b):
        if i + j > self.D: return 0
        if i == 0: return b if a else 0
        if j == 0: return a if b else 0
        res = 0; Pn = self.P[i + j]; Bi, Bj = self.B[i], self.B[j]; dj = self.d ** j
        s = 0
        while a:
            if a & 1:
                bb = b; t = 0
                while bb:
                    if bb & 1: res ^= Pn[Bi[s] * dj + Bj[t]]
                    bb >>= 1; t += 1
            a >>= 1; s += 1
        return res
    def elems(self, n):
        return range(1 << self.dims[n])

def kernel_of_map(images, nbits_dom):
    """images[w] bitmask; devuelve base del núcleo como bitmasks sobre el dominio."""
    # eliminación en pares (imagen, combinación)
    rows = []  # (img, comb)
    piv = {}
    ker = []
    for w in range(nbits_dom):
        img, comb = images[w], 1 << w
        for p, (ri, rc) in piv.items():
            if (img >> p) & 1: img ^= ri; comb ^= rc
        if img:
            p = img.bit_length() - 1
            for q in list(piv):
                if (piv[q][0] >> p) & 1: piv[q] = (piv[q][0] ^ img, piv[q][1] ^ comb)
            piv[p] = (img, comb)
        else:
            ker.append(comb)
    return ker

def extend(d, dims, P, B, newrels, n, Kbasis_prev):
    """Genera todas las elecciones para el grado n. Kbasis_prev = base de I_{n-1}."""
    N = d ** n
    dn1 = d ** (n - 1)
    gens = []
    for w in Kbasis_prev:
        bits = [c for c in range(dn1) if (w >> c) & 1]
        for i in range(d):
            v1 = 0; v2 = 0
            for c in bits:
                v1 |= 1 << (c * d + i)
                v2 |= 1 << (i * dn1 + c)
            gens.append(v1); gens.append(v2)
    piv = rref(gens)
    free = [w for w in range(N) if w not in piv]
    fidx = {w: j for j, w in enumerate(free)}
    m = len(free)
    red = []
    for w in range(N):
        if w in piv:
            v = piv[w] ^ (1 << w)
        else:
            v = 1 << w
        q = 0
        while v:
            low = v & -v; c = low.bit_length() - 1
            q |= 1 << fidx[c]
            v ^= low
        red.append(q)
    r = dims[n]
    if r > m: return
    for rows, pivs in rref_matrices(r, m):
        Pn = []
        for w in range(N):
            x = red[w]; c = 0
            for s in range(r):
                if popc(rows[s] & x): c |= 1 << s
            Pn.append(c)
        Bn = [free[p] for p in pivs]
        # nuevas relaciones: base de ker(phi) en coordenadas Q -> palabras
        kq = kernel_of_map([sum(((rows[s] >> j) & 1) << s for s in range(r)) for j in range(m)], m)
        nr = []
        for kv in kq:
            v = 0
            for j in range(m):
                if (kv >> j) & 1: v |= 1 << free[j]
            nr.append(v)
        Ibasis = kernel_of_map(Pn, N)
        yield Pn, Bn, nr, Ibasis

def enumerate_type(d, dims, deg2_list=None):
    """dims = (1,d1,...,dD) con d1=d. deg2_list: lista opcional de matrices phi (filas) para grado 2."""
    D = len(dims) - 1
    P = {1: [1 << i for i in range(d)]}
    B = {0: [0], 1: list(range(d))}
    def rec(n, P, B, newrels, Kprev):
        if n > D:
            yield Graded(d, dims, dict(P), dict(B), dict(newrels)); return
        for Pn, Bn, nr, Ib in extend(d, dims, P, B, newrels, n, Kprev):
            P[n] = Pn; B[n] = Bn; newrels[n] = nr
            yield from rec(n + 1, P, B, newrels, Ib)
        P.pop(n, None); B.pop(n, None); newrels.pop(n, None)
    if deg2_list is None:
        yield from rec(2, P, B, {}, [])
    else:
        for rows in deg2_list:
            # construir grado 2 directamente a partir de phi
            N = d * d; r = dims[2]
            Pn = [sum(((rows[s] >> w) & 1) << s for s in range(r)) for w in range(N)]
            pivs = [rows[s].bit_length() - 1 for s in range(r)]
            # base: palabras w con Pn[w] = e_s ; usar rref para elegir
            Bn = choose_basis(Pn, r, N)
            if Bn is None: continue
            Pn2 = recoord(Pn, Bn, r)
            Ib = kernel_of_map(Pn2, N)
            Pd = dict(P); Pd[2] = Pn2; Bd = dict(B); Bd[2] = Bn
            yield from rec(3, Pd, Bd, {2: Ib}, Ib)

def choose_basis(Pn, r, N):
    sel = []; piv = {}
    for w in range(N):
        v = Pn[w]
        for p, rr in piv.items():
            if (v >> p) & 1: v ^= rr
        if v:
            p = v.bit_length() - 1
            for q in list(piv):
                if (piv[q] >> p) & 1: piv[q] ^= v
            piv[p] = v; sel.append(w)
        if len(sel) == r: return sel
    return None

def recoord(Pn, Bn, r):
    """Cambia coordenadas para que Pn[Bn[s]] = e_s."""
    # matriz M columnas = Pn[Bn[s]]; necesitamos M^{-1}
    cols = [Pn[w] for w in Bn]
    # invertir: resolver para cada vector
    # construir inversa por eliminación
    aug = [(cols[s], 1 << s) for s in range(r)]
    piv = {}
    for v, c in aug:
        for p, (pv, pc) in piv.items():
            if (v >> p) & 1: v ^= pv; c ^= pc
        p = v.bit_length() - 1
        for q in list(piv):
            if (piv[q][0] >> p) & 1: piv[q] = (piv[q][0] ^ v, piv[q][1] ^ c)
        piv[p] = (v, c)
    # vector x en coords viejas -> coords nuevas: x = sum_s y_s cols[s]; y = sum over pivots
    def conv(x):
        y = 0
        for p, (pv, pc) in piv.items():
            pass
        # reducir x por piv
        for p in sorted(piv, reverse=True):
            if (x >> p) & 1:
                x ^= piv[p][0]; y ^= piv[p][1]
        assert x == 0
        return y
    return [conv(x) for x in Pn]

# ---------- GL(V) y órbitas en grado 2 ----------
def gl_elements(d):
    els = []
    for cols in itertools.product(range(1, 1 << d), repeat=d):
        if len(rref(list(cols))) == d: els.append(cols)
    return els

def word_image(g, d, n, w):
    """imagen de la palabra (código w, longitud n) bajo g, como bitmask sobre palabras de longitud n."""
    letters = []
    for _ in range(n):
        letters.append(w % d); w //= d
    letters.reverse()
    vec = {0: 1}  # código parcial -> coef (F2)
    cur = [0]
    for L in letters:
        img = [j for j in range(d) if (g[L] >> j) & 1]
        cur = [c * d + j for c in cur for j in img]
    v = 0
    for c in cur: v ^= 1 << c
    return v

def deg2_orbit_reps(d, r):
    """Representantes de órbitas de GL(V) sobre funcionales phi: F2^{d^2} -> F2^r de rango r (es decir, sobre I_2)."""
    G = gl_elements(d)
    N = d * d
    imgs = [[word_image(g, d, 2, w) for w in range(N)] for g in G]
    def transform(rows, im):
        out = []
        for row in rows:
            nr = 0
            for w in range(N):
                if popc(row & im[w]): nr |= 1 << w
            out.append(nr)
        return out
    seen = set(); reps = []
    for rows, _ in rref_matrices(r, N):
        k = rref_key(rows)
        if k in seen: continue
        orb = set()
        for im in imgs:
            orb.add(rref_key(transform(rows, im)))
        seen |= orb
        reps.append((list(k), len(orb)))
    return reps


==> anc/code/iso.py <==
import numpy as np, itertools
from z4 import Free

def rel_vectors(P, bits):
    """vectores de relaciones (sobre palabras de long <= D+1) del anillo presentado."""
    A = P.A; F = Free(P.d, P.D + 1)
    vecs = []
    for j, (n, r) in enumerate(P.rels):
        v = np.zeros(F.W, dtype=np.int64)
        if j == 0:
            v[0] = 2
            if P.kt is not None:
                k, t = P.kt
                for s in range(P.dims[k]):
                    if (t >> s) & 1: v[F.idx(k, A.B[k][s])] -= 1
        else:
            for c in range(P.d ** n):
                if (r >> c) & 1: v[F.idx(n, c)] = 1
        for i, (jj, m, s) in enumerate(P.slots):
            if jj == j and bits.get(i, 0): v[F.idx(m, A.B[m][s])] -= 1
        vecs.append(v % 4)
    for c in range(P.d ** (P.D + 1)):
        v = np.zeros(F.W, dtype=np.int64); v[F.idx(P.D + 1, c)] = 1; vecs.append(v)
    return F, vecs

def reverse_vectors(F, vecs):
    out = []
    for v in vecs:
        w = np.zeros_like(v)
        for i in np.nonzero(v)[0]:
            n, c = F.words[i]
            digs = []
            for _ in range(n): digs.append(c % F.d); c //= F.d
            cc = 0
            for dg in digs: cc = cc * F.d + dg   # digs ya está invertido
            w[F.idx(n, cc)] = v[i]
        out.append(w)
    return out

class Tables:
    def __init__(self, mul, add, one, zero):
        self.mul = mul.astype(np.int64); self.add = add.astype(np.int64); self.one = one; self.zero = zero
        M = self.mul
        # J = nilpotentes
        x = np.arange(256)
        p = x.copy()
        for _ in range(8): p = M[p, x]
        self.J = np.nonzero(p == zero)[0]
        Jset = set(self.J.tolist())
        prods = set(M[np.ix_(self.J, self.J)].ravel().tolist())
        S = {zero}
        for a in prods:
            if a not in S:
                S |= {self.add[s, a] for s in S}
        # cerrar por suma
        changed = True
        while changed:
            changed = False
            for a in list(S):
                for b in list(S):
                    c = self.add[a, b]
                    if c not in S: S.add(c); changed = True
        self.J2 = S
        coord = {s: 0 for s in S}; nb = 0
        for x in self.J:
            x = int(x)
            if x not in coord:
                bit = 1 << nb; nb += 1
                for s, cv in list(coord.items()):
                    coord[self.add[s, x]] = cv ^ bit
        self.coord = coord; self.e = nb

def find_iso(F, vecs, T, d, limit=1):
    """busca y_1..y_d en J(T) con clases independientes en J/J^2 que cumplan vecs. Devuelve lista de soluciones."""
    if T.e != d: return []
    cands = [int(x) for x in T.J if T.coord[int(x)] != 0]
    M, Ad = T.mul, T.add
    sols = []
    # recorrer y_1 y vectorizar en el resto
    rest = np.array(list(itertools.product(cands, repeat=d - 1)), dtype=np.int64) if d > 1 else np.zeros((1, 0), np.int64)
    coords = np.array([T.coord[c] for c in range(256)] if False else [T.coord.get(c, -1) for c in range(256)])
    for y1 in cands:
        Y = np.concatenate([np.full((len(rest), 1), y1), rest], axis=1)
        # independencia
        cs = coords[Y]
        ok = np.ones(len(Y), bool)
        for sub in range(1, 1 << d):
            acc = np.zeros(len(Y), dtype=np.int64)
            for i in range(d):
                if (sub >> i) & 1: acc ^= cs[:, i]
            ok &= acc != 0
        Y = Y[ok]
        if not len(Y): continue
        val = {}
        val[0] = np.full(len(Y), T.one)
        for i, (n, c) in enumerate(F.words):
            if n == 0: continue
            last = c % d; prefix = F.idx(n - 1, c // d)
            val[i] = M[val[prefix], Y[:, last]]
        good = np.ones(len(Y), bool)
        for v in vecs:
            acc = np.full(len(Y), T.zero)
            for i in np.nonzero(v)[0]:
                for _ in range(int(v[i])): acc = Ad[acc, val[i]]
            good &= acc == T.zero
            if not good.any(): break
        for row in Y[good]:
            sols.append(tuple(row))
            if len(sols) >= limit: return sols
    return sols


==> anc/code/known.py <==
import pickle, numpy as np, itertools
from orbit import OrbitClassifier
from fromtext import build
out = pickle.load(open('algebras.pkl', 'rb'))
fin = {ty: pickle.load(open(f'final_c2_{"".join(map(str, ty))}.pkl', 'rb')) for ty in [(2,2,2,1), (2,3,2)]}
pm = pickle.load(open('pdf_match.pkl', 'rb'))
# F2Q8: elementos g = (signo, unidad cuaternión) ; base 8 elementos del grupo
Q = ['1','i','j','k']
tab = {('1',a):(1,a) for a in Q}; tab.update({(a,'1'):(1,a) for a in Q})
tab.update({('i','i'):(-1,'1'),('j','j'):(-1,'1'),('k','k'):(-1,'1'),('i','j'):(1,'k'),('j','i'):(-1,'k'),
            ('j','k'):(1,'i'),('k','j'):(-1,'i'),('k','i'):(1,'j'),('i','k'):(-1,'j')})
G = [(s,a) for s in (1,-1) for a in Q]; gi = {g:n for n,g in enumerate(G)}
def gm(g,h):
    s,a = tab[(g[1],h[1])]; return (g[0]*h[0]*s, a)
els = list(range(256))
def mulel(x,y):
    r = 0
    for i in range(8):
        if x>>i&1:
            for j in range(8):
                if y>>j&1: r ^= 1<<gi[gm(G[i],G[j])]
    return r
M = np.array([[mulel(x,y) for y in els] for x in els]); A = np.array([[x^y for y in els] for x in els])
oc = OrbitClassifier(fin[(2,2,2,1)]['reps'], out[(2,2,2,1)][0])
m = oc.members(M, A, 1, 0)
print('F2Q8 -> clase', sorted(m), ' ; anillos del PDF en esa clase:', [n for n,(ty,c) in pm.items() if ty==(2,2,2,1) and c==sorted(m)])
mul, add, one, zero = build(['x^3','y^3','x^2+y^2+yx','yx^2+xyx+yxy'], 2, 3, 1)
oc2 = OrbitClassifier(fin[(2,3,2)]['reps'], out[(2,3,2)][0])
print('Szabo Ej. 4.1 -> clase', sorted(oc2.members(mul, add, one, zero)))


==> anc/code/lastlevel.py <==
"""Último nivel con A_D de dimensión 1: las extensiones planas forman un subespacio afín."""
import numpy as np, itertools
from z4 import *
from search import *

def tracked_L(Msand, rho, e):
    """Devuelve lista de vectores (gamma, a) mod 2 que generan L."""
    W = Msand.shape[1]; n = len(rho)
    left = np.concatenate([Msand, e[None, :], np.array(rho)]) % 4
    right = np.zeros((left.shape[0], 1 + n), dtype=np.int64)
    m0 = Msand.shape[0]
    right[m0, 0] = 1
    for j in range(n): right[m0 + 1 + j, 1 + j] = 1
    M = np.concatenate([left, right], axis=1)
    nrows = M.shape[0]; ispiv = np.zeros(nrows, bool); pivrows = []
    for c in range(W):
        cand = np.nonzero((~ispiv) & (M[:, c] % 2 == 1))[0]
        if len(cand) == 0: continue
        r = cand[0]
        if M[r, c] == 3: M[r] = (3 * M[r]) % 4
        col = M[:, c].copy(); col[r] = 0
        nz = np.nonzero(col)[0]
        if len(nz): M[nz] = (M[nz] - np.outer(col[nz], M[r])) % 4
        ispiv[r] = True; pivrows.append(r)
    gens = []
    rest = np.nonzero(~ispiv)[0]
    L = M[:, :W]; Rt = M[:, W:]
    assert np.all(L[rest] % 2 == 0)
    # F2: filas = pivotes mod 2 (parte derecha anulada) + pares/2
    S = np.concatenate([L[pivrows] % 2, (L[rest] // 2) % 2]) if len(pivrows) else (L[rest] // 2) % 2
    RS = np.concatenate([np.zeros((len(pivrows), 1 + n), np.int64), Rt[rest] % 2]) if len(pivrows) else Rt[rest] % 2
    # espacio nulo izquierdo de S sobre F2: eliminación con seguimiento
    Aug = np.concatenate([S, RS], axis=1) % 2
    r = 0
    for c in range(W):
        cand = np.nonzero(Aug[r:, c])[0]
        if len(cand) == 0: continue
        p = r + cand[0]; Aug[[r, p]] = Aug[[p, r]]
        nz = np.nonzero(Aug[:, c])[0]; nz = nz[nz != r]
        Aug[nz] ^= Aug[r]; r += 1
        if r == Aug.shape[0]: break
    for row in Aug[r:]:
        if row[W:].any(): gens.append(row[W:].copy())
    return gens

def solve_affine(gens, n):
    """c en F2^n con gamma + a·c = 0 para todos los generadores."""
    if not gens: return list(itertools.product((0, 1), repeat=n))
    G = np.array(gens) % 2
    sols = []
    for c in itertools.product((0, 1), repeat=n):
        c = np.array(c)
        if np.all((G[:, 0] + G[:, 1:] @ c) % 2 == 0): sols.append(tuple(c))
    return sols

def last_level(P, partial):
    """P: Problem con dims[D]==1; partial: bits de grados < D. Devuelve lista de bits completos planos."""
    D = P.D
    F, Base, sl, T = P.level_data(D)
    c = np.array([partial.get(i, 0) if P.slots[i][1] < D else 0 for i in sl], dtype=np.int64)
    Mfull = (Base - np.tensordot(c, T, 1)) % 4 if len(sl) else Base
    # identificar filas desnudas (u=v=vacío) de cada relación con cola en grado D
    topslots = [i for i, (j, m, s) in enumerate(P.slots) if m == D]
    e = np.zeros(F.W, dtype=np.int64); e[F.idx(D, P.A.B[D][0])] = 1
    # filas desnudas: la primera fila de cada bloque (u=v=vacío es el primer par generado)
    bare_idx = []
    o = 0
    blocks = []
    for j, (n, r) in enumerate(P.rels):
        if j == 0 or n <= D:
            md = 0 if j == 0 else n
            cnt = sum(1 for u in range(F.W) for v in range(F.W) if F.words[u][0] + F.words[v][0] + md <= F.L)
            blocks.append((j, o, cnt)); o += cnt
    rel_of_slot = {i: P.slots[i][0] for i in topslots}
    jset = sorted(set(rel_of_slot.values()))
    bo = {j: oo for j, oo, cnt in blocks}
    bare = [bo[j] for j in jset]
    mask = np.ones(Mfull.shape[0], bool); mask[bare] = False
    Msand = Mfull[mask]
    rho = [Mfull[bo[j]] for j in jset]
    # chequeo de nivel: M1 debe dar orden 2^(total-1)
    M1 = np.concatenate([Mfull, e[None, :]])
    if log2_order_quotient(M1, F.W) != sum(P.dims) - 1: return []
    gens = tracked_L(Msand, rho, e)
    sols = solve_affine(gens, len(jset))
    out = []
    for s in sols:
        b = dict(partial)
        for i in topslots: b[i] = s[jset.index(rel_of_slot[i])]
        out.append(b)
    return out

def search_fast(P):
    partial = [dict()]
    for L in range(2, P.D):
        new_slots = [i for i, (j, m, s) in enumerate(P.slots) if m == L]
        nxt = []
        for p in partial:
            for vals in itertools.product((0, 1), repeat=len(new_slots)):
                b = dict(p); b.update(zip(new_slots, vals))
                if P.test(b, L): nxt.append(b)
        partial = nxt
        if not partial: return []
    assert P.dims[P.D] == 1
    out = []
    for p in partial: out += last_level(P, p)
    return out


==> anc/code/match_pdf.py <==
import pickle, numpy as np
from fromtext import build
from orbit import OrbitClassifier
from ring import reversible, nonsymmetric
pdf = {
 1: ['x^2+y^2', 'x^2+xy+yx', 'x^2y^2'],
 2: ['x^2+y^2', 'x^2+xy+yx+x^3', 'x^2y^2'],
 3: ['x^2+y^2', 'x^2+xy+yx+x^3+x^2y', 'x^2y^2'],
 4: ['x^2+y^2', 'x^2+xy+yx+x^3y', 'x^2y^2'],
 5: ['x^2+y^2', 'x^2+xy+yx+x^3+x^2y+x^3y', 'x^2y^2'],
 6: ['x^2+y^2+x^3', 'x^2+xy+yx+x^3+x^3y', 'x^2y^2'],
 7: ['x^2+yx+y^2', 'xyx+xy^2', 'x^2y+xyx+y^2x'],
 8: ['x^2+y^2', 'xz+zy', 'xy+xz+zx', 'x^2+xz+yx', 'xy+yz', 'z^2'],
 9: ['x^2+y^2+x^3', 'xz+zy', 'xy+xz+zx', 'x^2+xz+yx', 'xy+yz', 'z^2'],
 10: ['x^2+y^2', 'xz+zy', 'xy+xz+zx', 'x^2+xz+yx', 'xy+yz', 'z^2+x^3'],
 11: ['x^2+y^2+x^3', 'xz+zy', 'xy+xz+zx', 'x^2+xz+yx', 'xy+yz', 'z^2+x^3'],
 12: ['x^2+zy', 'x^2+xz+z^2', 'x^2+xy+xz+zx', 'x^2+xz+yx', 'xz+y^2', 'x^2+xy+yz', 'x^3+yzy', 'x^3+zy^2'],
 13: ['x^2+zy+x^3', 'x^2+xz+z^2', 'x^2+xy+xz+zx', 'x^2+xz+yx', 'xz+y^2', 'x^2+xy+yz', 'x^3+yzy', 'x^3+zy^2'],
 14: ['x^2+y^2', 'xy+zx', 'xz+zy', 'x^2+xz+yx', 'xy+xz+yz', 'z^2'],
 15: ['x^2+y^2+x^2y', 'xy+zx', 'xz+zy', 'x^2+xz+yx', 'xy+xz+yz', 'z^2'],
 16: ['x^2+y^2', 'xy+zx', 'xz+zy', 'x^2+xz+yx', 'xy+xz+yz', 'z^2+x^2y'],
 17: ['x^2+y^2+x^2y', 'xy+zx+x^2y', 'xz+zy', 'x^2+xz+yx', 'xy+xz+yz', 'z^2+x^2y'],
 18: ['x^2+zy', 'x^2+xz+z^2', 'xy+xz+zx', 'x^2+xz+yx', 'xz+y^2', 'x^2+xy+xz+yz', 'yzy', 'zy^2'],
 19: ['x^2+zy+x^3', 'x^2+xz+z^2', 'xy+xz+zx', 'x^2+xz+yx', 'xz+y^2', 'x^2+xy+xz+yz', 'yzy', 'zy^2'],
}
out = pickle.load(open('algebras.pkl', 'rb'))
fin = {ty: pickle.load(open(f'final_c2_{"".join(map(str, ty))}.pkl', 'rb')) for ty in [(2,2,2,1), (2,3,2), (3,3,1)]}
D = {1: 4, 7: 3}
res = {}
for n, rels in pdf.items():
    if n <= 6: ty, d, Dd = (2,2,2,1), 2, 4
    elif n == 7: ty, d, Dd = (2,3,2), 2, 3
    else: ty, d, Dd = (3,3,1), 3, 3
    r = build(rels, d, Dd, 1)
    if r is None: print(n, 'ORDEN != 256'); continue
    mul, add, one, zero = r
    class T: pass
    t = T(); t.mul, t.zero = mul, zero
    ok = reversible(t) and nonsymmetric(t)
    oc = OrbitClassifier(fin[ty]['reps'], out[ty][0])
    m = oc.members(mul, add, one, zero)
    res[n] = (ty, sorted(m))
    print(n, ty, 'rev+nosim' if ok else 'FALLA', 'clase', sorted(m))
pickle.dump(res, open('pdf_match.pkl', 'wb'))


==> anc/code/orbit.py <==
"""Clasificación por órbitas: para un anillo R y cada álgebra A' del tipo, se buscan todos los sistemas
de generadores y con gr = A' y se leen sus parámetros (colas, t); así se obtiene de una vez toda la clase."""
import numpy as np, itertools, pickle, sys, time
from search import Problem
from classify2 import layers

def akey(A):
    return pickle.dumps((sorted(A.P.items()), sorted(A.B.items()), sorted((k, v) for k, v in A.newrels.items())))

class OrbitClassifier:
    def __init__(self, rings, Alist):
        self.rings = rings
        self.Alist = Alist
        self.aid = {akey(A): i for i, A in enumerate(Alist)}
        self.index = {}
        for n, r in enumerate(rings):
            P = Problem(r['A'], r['kt'])
            bits = tuple(r['bits'].get(i, 0) for i in range(len(P.slots)))
            self.index[(self.aid[akey(r['A'])], r['kt'], bits)] = n
        self.probs = {}
    def members(self, mul, add, one, zero):
        """índices de anillos de la lista isomorfos al anillo dado por tablas."""
        M = mul.astype(np.int64); Ad = add.astype(np.int64)
        r = dict(mul=mul, add=add, zero=zero)
        lay = layers(r)
        found = set()
        A0 = self.Alist[0]; d = A0.d; D = A0.D
        L1 = np.nonzero(lay == 1)[0]
        # coordenadas de J/J^2
        J = np.nonzero(lay >= 1)[0]
        J2 = set(np.nonzero(lay >= 2)[0].tolist())
        coord = {s: 0 for s in J2}; nb = 0
        for x in J:
            x = int(x)
            if x not in coord:
                bit = 1 << nb; nb += 1
                for s, cv in list(coord.items()): coord[int(Ad[s, x])] = cv ^ bit
        if nb != d: return found
        cvec = np.array([coord.get(c, 0) for c in range(256)])
        Y = np.array(list(itertools.product(L1.tolist(), repeat=d)), dtype=np.int64)
        cs = cvec[Y]; ok = np.ones(len(Y), bool)
        for sub in range(1, 1 << d):
            acc = np.zeros(len(Y), np.int64)
            for i in range(d):
                if (sub >> i) & 1: acc ^= cs[:, i]
            ok &= acc != 0
        Y = Y[ok]
        neg = Ad[Ad[np.arange(256), np.arange(256)], np.arange(256)]
        two = Ad[one, one]
        from z4 import Free
        F = Free(d, D)
        M = M.astype(np.int32); Ad = Ad.astype(np.int32); Y = Y.astype(np.int32)
        val = np.zeros((len(Y), F.W), np.int32); val[:, 0] = one
        for i, (n, c) in enumerate(F.words):
            if n == 0: continue
            val[:, i] = M[val[:, F.idx(n - 1, c // d)], Y[:, c % d]]
        for ai, A in enumerate(self.Alist):
            rels = [(n, rr) for n in range(2, D + 1) for rr in A.newrels.get(n, [])]
            zs = []
            idx = np.arange(len(Y))
            for n, rr in rels:
                z = np.full(len(idx), zero, np.int32)
                for c in range(d ** n):
                    if (rr >> c) & 1: z = Ad[z, val[idx, F.idx(n, c)]]
                g = lay[z] >= n + 1
                idx = idx[g]; zs = [zz[g] for zz in zs] + [z[g]]
                if not len(idx): break
            if not len(idx): continue
            Yg = Y[idx]; valg = val[idx]
            # base levantada b'(y) y mapa elemento -> dígitos
            bidx = [F.idx(n, w) for n in range(D + 1) for w in A.B[n]]
            bdeg = [n for n in range(D + 1) for w in A.B[n]]
            Bv = valg[:, bidx]  # N x 8
            N = len(Yg)
            comb = np.zeros((N, 256), np.int64); comb[:, 0] = zero
            for mask in range(1, 256):
                low = (mask & -mask).bit_length() - 1
                comb[:, mask] = Ad[comb[:, mask & (mask - 1)], Bv[:, low]]
            inv = np.full((N, 256), -1, np.int64)
            rows = np.repeat(np.arange(N), 256)
            inv[rows, comb.ravel()] = np.tile(np.arange(256), N)
            assert (inv >= 0).all()
            dz = [inv[np.arange(N), z] for z in zs]
            d2 = inv[np.arange(N), np.full(N, two)]
            for dv in np.unique(d2):
                dig2 = int(dv)
                if dig2 == 0: kt = None
                else:
                    k = min(bdeg[b] for b in range(8) if (dig2 >> b) & 1)
                    t = 0; s = 0
                    for b in range(8):
                        if bdeg[b] == k:
                            if (dig2 >> b) & 1: t |= 1 << s
                            s += 1
                    kt = (k, t)
                sel = np.nonzero(d2 == dv)[0]
                key0 = (ai, kt)
                if key0 not in self.probs: self.probs[key0] = Problem(A, kt)
                P = self.probs[key0]
                cols = []
                for (j, m, s_) in P.slots:
                    b = bidx.index(F.idx(m, A.B[m][s_]))
                    dig = np.full(len(sel), dig2) if j == 0 else dz[j - 1][sel]
                    cols.append((dig >> b) & 1)
                BM = np.stack(cols, 1) if cols else np.zeros((len(sel), 0), np.int64)
                for row in np.unique(BM, axis=0):
                    key = (ai, kt, tuple(int(x) for x in row))
                    if key in self.index: found.add(self.index[key])
                    else: self.missing = getattr(self, 'missing', 0) + 1
        return found

def classify(rings, Alist, log=True):
    oc = OrbitClassifier(rings, Alist)
    cls = [-1] * len(rings); reps = []
    t = time.time()
    for n, r in enumerate(rings):
        if cls[n] >= 0: continue
        mem = oc.members(r['mul'], r['add'], r['one'], r['zero'])
        assert n in mem, 'el propio anillo no aparece'
        for m in mem: cls[m] = len(reps)
        reps.append(n)
        if log: print('clase', len(reps) - 1, 'tamaño', len(mem), 'kt', r['kt'], '%.0fs' % (time.time() - t), flush=True)
    # opuestos
    op = []
    for c, n in enumerate(reps):
        r = rings[n]
        mem = oc.members(r['mul'].T.copy(), r['add'], r['one'], r['zero'])
        op.append(sorted({cls[m] for m in mem}))
    return cls, reps, op, getattr(oc, 'missing', 0)


==> anc/code/recheck.py <==
"""Reconstruye cada anillo desde el texto impreso y comprueba orden 256, car 4, reversible, no simétrico."""
import re, numpy as np, itertools
from z4 import Free, sandwich_rows, log2_order_quotient, Quotient
L = open('presentaciones_car4.txt').read().split('\n')
def parse_poly(s, F, d):
    v = np.zeros(F.W, np.int64)
    if s.strip() == '0': return v
    for term in s.split(' + '):
        term = term.strip()
        m = re.match(r'^(\d*)([xyz^0-9]*)$', term)
        coef = int(m.group(1)) if m.group(1) and not m.group(2) else 1
        if m.group(2) == '':
            v[0] += coef; continue
        word = []
        for let, ex in re.findall(r'([xyz])(?:\^(\d+))?', m.group(2)):
            word += ['xyz'.index(let)] * (int(ex) if ex else 1)
        c = 0
        for w in word: c = c * d + w
        if len(word) <= F.L: v[F.idx(len(word), c)] += coef
    return v % 4
ok = 0; tot = 0; D = None
for i, l in enumerate(L):
    m = re.match(r'== Tipo \(1,([\d,]+)\)', l)
    if m: dims = (1,) + tuple(map(int, m.group(1).split(','))); D = len(dims) - 1; d = dims[1]; F = Free(d, D); continue
    m = re.match(r'\s*(\d+)\s+k=', l)
    if not m: continue
    tot += 1
    rows = []
    for rel in L[i + 1].strip().split(' ; '):
        lhs, rhs = rel.split(' = ')
        v = (parse_poly(lhs, F, d) - parse_poly(rhs, F, d)) % 4
        nz = np.nonzero(v)[0]
        md = min(F.words[j][0] for j in nz) if len(nz) else 0
        rows.append(sandwich_rows(F, v, md))
    M = np.concatenate(rows)
    good = log2_order_quotient(M, F.W) == 8
    if good:
        Q = Quotient(F, M)
        # elementos: enumerar por cierre aditivo de palabras
        W = F.W
        E = Q.canon(np.eye(W, dtype=np.int64))
        elems = {Q.canon(np.zeros((1, W), np.int64))[0].tobytes(): np.zeros(W, np.int64)}
        frontier = list(elems.values())
        while frontier:
            new = []
            for a in frontier:
                S = Q.canon(a[None, :] + E)
                for s in S:
                    k = s.tobytes()
                    if k not in elems: elems[k] = s; new.append(s)
            frontier = new
        V = np.array(list(elems.values())); keys = {v.tobytes(): n for n, v in enumerate(V)}
        good &= len(V) == 256
        I = np.repeat(np.arange(256), 256); J = np.tile(np.arange(256), 256)
        Mul = np.array([keys[x.tobytes()] for x in Q.canon(Q.mulvec(V[I], V[J]))]).reshape(256, 256)
        z = keys[np.zeros(W, np.int64).tobytes()]
        one = np.zeros(W, np.int64); one[0] = 1; two = Q.canon(2 * one[None])[0]
        good &= keys[two.tobytes()] != z
        Z = Mul == z; good &= np.array_equal(Z, Z.T)
        good &= any(np.any((Mul[Mul[a]] == z) & (Mul[Mul[a]].T != z)) for a in range(256))
    ok += good
    if not good: print('FALLA', m.group(1))
print(ok, 'de', tot, 'correctos')


==> anc/code/ring.py <==
import numpy as np, itertools
from z4 import *

class Ring:
    def __init__(self, P, bits):
        self.P, self.bits = P, bits
        F, M = P.quotient(bits)
        Q = Quotient(F, M); self.F, self.Q = F, Q
        A = P.A
        basis = []
        for n in range(A.D + 1):
            for w in A.B[n]: basis.append(F.idx(n, w))
        self.basis = basis
        V = np.zeros((256, F.W), dtype=np.int64)
        for e in range(256):
            for b in range(8):
                if (e >> b) & 1: V[e, basis[b]] = 1
        C = Q.canon(V)
        self.keys = {C[i].tobytes(): i for i in range(256)}
        assert len(self.keys) == 256
        self.V = C
        I = np.repeat(np.arange(256), 256); J = np.tile(np.arange(256), 256)
        self.mul = self._table(Q.mulvec(C[I], C[J]))
        self._CIJ = (C, I, J)
        self.zero = self.keys[np.zeros(F.W, dtype=np.int64).tobytes()]
        self.one = self.keys[Q.canon(word_vec1(F))[0].tobytes()]
    @property
    def add(self):
        if not hasattr(self, '_add'):
            C, I, J = self._CIJ
            self._add = self._table(C[I] + C[J])
        return self._add
    def _table(self, X):
        X = self.Q.canon(X)
        return np.array([self.keys[x.tobytes()] for x in X]).reshape(256, 256)
    def elem_of_word(self, i):
        v = np.zeros((1, self.F.W), dtype=np.int64); v[0, i] = 1
        return self.keys[self.Q.canon(v)[0].tobytes()]

def word_vec1(F):
    v = np.zeros((1, F.W), dtype=np.int64); v[0, 0] = 1; return v

def reversible(Rg):
    Z = Rg.mul == Rg.zero
    return np.array_equal(Z, Z.T)

def nonsymmetric(Rg):
    M = Rg.mul; z = Rg.zero
    for a in range(256):
        X = M[M[a]]          # X[b,c] = (ab)c
        if np.any((X == z) & (X.T != z)): return True
    return False

def char(Rg):
    two = Rg.add[Rg.one, Rg.one]
    if two == Rg.zero: return 2
    four = Rg.add[two, two]
    return 4 if four == Rg.zero else 8

def center_size(Rg):
    M = Rg.mul
    return int(np.sum(np.all(M == M.T, axis=1)))

def is_duo(Rg):
    """ideales principales: Ra = aR para todo a."""
    M = Rg.mul
    left = all(set(M[:, a]) == set(M[a, :]) for a in range(256))
    return left

def invariants(Rg):
    M = Rg.mul; z = Rg.zero; A = Rg.add
    sq = M[np.arange(256), np.arange(256)]
    nil2 = int(np.sum(sq == z))
    Z = M == z
    ann = np.sort(Z.sum(1))
    comm = int(np.sum(M == M.T))
    two = A[Rg.one, Rg.one]
    twoR = len(set(M[two]))
    # tamaño de anuladores agrupado
    from collections import Counter
    annc = tuple(sorted(Counter(Z.sum(1)).items()))
    sqc = tuple(sorted(Counter(Counter(sq).values()).items()))
    return (char(Rg), center_size(Rg), nil2, comm, twoR, annc, sqc)


==> anc/code/run_orbit.py <==
import pickle, sys, time
from orbit import classify
mode, ty, files = sys.argv[1], tuple(map(int, sys.argv[2].split(','))), sys.argv[3:]
out = pickle.load(open('algebras.pkl', 'rb'))
res = []
for f in files: res += [r for r in pickle.load(open(f, 'rb')) if r['ty'] == ty]
Alist = out[ty][0] if mode == 'c2' else [A for A, ts in out[ty][1]]
t = time.time()
cls, reps, op, miss = classify(res, Alist, log=False)
print(mode, ty, 'anillos', len(res), 'clases', len(reps), 'faltan', miss, '%.0fs' % (time.time() - t))
from collections import Counter
print('por k:', Counter(res[n]['kt'][0] if res[n]['kt'] else None for n in reps))
print('opuestos:', op)
pickle.dump(dict(reps=[res[n] for n in reps], op=op, cls=cls), open(f'final_{mode}_{"".join(map(str,ty))}.pkl', 'wb'))


==> anc/code/search.py <==
import numpy as np, itertools, time
from z4 import *

def word_vec(F, n, code, coef=1):
    v = np.zeros(F.W, dtype=np.int64); v[F.idx(n, code)] = coef % 4; return v

class Problem:
    """A: álgebra graduada; kt=(k,t) o None (car 2)."""
    def __init__(self, A, kt):
        self.A, self.kt = A, kt
        self.d, self.D, self.dims = A.d, A.D, A.dims
        # relaciones: lista de (grado n, bitmask de palabras de long n) ; índice 0 reservado a "2-f"
        self.rels = [(0, None)]
        for n in range(2, self.D + 1):
            for r in A.newrels.get(n, []):
                self.rels.append((n, r))
        # slots de cola: (rel j, grado m, índice s en B_m)
        self.slots = []
        for j, (n, r) in enumerate(self.rels):
            if j == 0:
                if kt is None: continue
                lo = kt[0]
            else:
                lo = n
            for m in range(lo + 1, self.D + 1):
                for s in range(self.dims[m]):
                    self.slots.append((j, m, s))
        self.cache = {}
    def level_data(self, L):
        if L in self.cache: return self.cache[L]
        F = Free(self.d, L); A = self.A
        bases = []; tails = []  # por relación
        slot_rows = {}
        blocks = []
        for j, (n, r) in enumerate(self.rels):
            if j == 0:
                v = word_vec(F, 0, 0, 2)
                if self.kt is not None and self.kt[0] <= L:
                    k, t = self.kt
                    for s in range(self.dims[k]):
                        if (t >> s) & 1: v[F.idx(k, A.B[k][s])] -= 1
                md = 0
            else:
                if n > L: continue
                v = np.zeros(F.W, dtype=np.int64)
                for c in range(self.d ** n):
                    if (r >> c) & 1: v[F.idx(n, c)] = 1
                md = n
            base = sandwich_rows(F, v % 4, md)
            blocks.append((j, md, base))
        R = sum(b.shape[0] for _, _, b in blocks)
        Base = np.concatenate([b for _, _, b in blocks])
        offs = {}; o = 0
        for j, md, b in blocks: offs[j] = (o, md, b.shape[0]); o += b.shape[0]
        sl = [i for i, (j, m, s) in enumerate(self.slots) if m <= L and j in offs]
        T = np.zeros((len(sl), R, F.W), dtype=np.int64)
        for q, i in enumerate(sl):
            j, m, s = self.slots[i]
            o, md, cnt = offs[j]
            e = word_vec(F, m, A.B[m][s], 1)
            T[q, o:o + cnt] = sandwich_rows(F, e, md)
        self.cache[L] = (F, Base, sl, T)
        return self.cache[L]
    def test(self, bits, L):
        """bits: dict slot_index->0/1 (al menos para slots de grado<=L)."""
        F, Base, sl, T = self.level_data(L)
        c = np.array([bits.get(i, 0) for i in sl], dtype=np.int64)
        M = (Base - np.tensordot(c, T, 1)) % 4 if len(sl) else Base
        want = sum(self.dims[:L + 1])
        return log2_order_quotient(M, F.W) == want
    def quotient(self, bits):
        F, Base, sl, T = self.level_data(self.D)
        c = np.array([bits.get(i, 0) for i in sl], dtype=np.int64)
        M = (Base - np.tensordot(c, T, 1)) % 4 if len(sl) else Base
        return F, M
    def search(self):
        partial = [dict()]
        for L in range(2, self.D + 1):
            new_slots = [i for i, (j, m, s) in enumerate(self.slots) if m == L]
            nxt = []
            for p in partial:
                for vals in itertools.product((0, 1), repeat=len(new_slots)):
                    b = dict(p); b.update(zip(new_slots, vals))
                    if self.test(b, L): nxt.append(b)
            partial = nxt
            if not partial: break
        return partial


==> anc/code/summary.py <==
import pickle, sys, numpy as np
from search import Problem
from iso import rel_vectors
from classify2 import layers
from collections import Counter

def wstr(n, c, d):
    letters = 'xyz'
    w = []
    for _ in range(n): w.append(letters[c % d]); c //= d
    w.reverse()
    out = []; i = 0
    while i < len(w):
        j = i
        while j < len(w) and w[j] == w[i]: j += 1
        out.append(w[i] + (('^%d' % (j - i)) if j - i > 1 else '')); i = j
    return ''.join(out) if out else '1'

def poly(F, terms, d):
    if not terms: return '0'
    return ' + '.join(((str(c) if c != 1 else '') + wstr(*F.words[i], d)) if F.words[i][0] else str(c) for i, c in terms)

def presentation(r):
    P = Problem(r['A'], r['kt']); A = r['A']; d = A.d
    F, vecs = rel_vectors(P, r['bits'])
    lines = []
    for j, v in enumerate(vecs[:len(P.rels)]):
        n = P.rels[j][0]
        if j == 0:
            if r['kt'] is None: continue
            rhs = [(i, (-int(v[i])) % 4) for i in np.nonzero(v)[0] if i != 0]
            lines.append('2 = ' + poly(F, rhs, d))
        else:
            lead = [(i, int(v[i])) for i in np.nonzero(v)[0] if F.words[i][0] == n]
            tail = [(i, (-int(v[i])) % 4) for i in np.nonzero(v)[0] if F.words[i][0] > n]
            lines.append(poly(F, lead, d) + ' = ' + poly(F, tail, d))
    return lines

def props(r):
    M = r['mul'].astype(np.int64); Ad = r['add'].astype(np.int64); z = r['zero']
    cen = int(np.sum(np.all(M == M.T, axis=1)))
    rd = all(set(M[:, a]) <= set(M[a, :]) for a in range(256))   # Ra ⊆ aR
    ld = all(set(M[a, :]) <= set(M[:, a]) for a in range(256))
    dbl = Ad[np.arange(256), np.arange(256)]
    tors2 = int(np.sum(dbl == z))  # 2^{a+b}
    ab = int(np.log2(tors2)); a = 8 - ab; b = ab - a
    lay = layers(r)
    D = int(lay.max())
    return dict(centro=cen, duo_der=rd, duo_izq=ld, grupo='Z4^%d x Z2^%d' % (a, b), J=[int(np.sum(lay >= i)) for i in range(1, D + 1)])

if __name__ == '__main__':
    for f in sys.argv[1:]:
        dd = pickle.load(open(f, 'rb'))
        for i, r in enumerate(dd['reps']):
            p = props(r)
            print(f, i, r['ty'], 'k=%s' % (r['kt'][0] if r['kt'] else '-'), p, 'op->', dd['op'][i])
            print('   ', ' ; '.join(presentation(r)))


==> anc/code/verify.py <==
import pickle, sys, numpy as np
for f in sys.argv[1:]:
    dd = pickle.load(open(f, 'rb')); bad = 0
    for r in dd['reps']:
        M = r['mul'].astype(np.int64); A = r['add'].astype(np.int64); z, o = r['zero'], r['one']
        ok = True
        for a in range(256):
            if not np.array_equal(M[M[a]], M[a][M]): ok = False; break      # (ab)c = a(bc)
            if not np.array_equal(M[a][A], A[M[a][:, None], M[a][None, :]]): ok = False; break  # a(b+c)=ab+ac
            if not np.array_equal(M[:, a][A], A[M[:, a][:, None], M[:, a][None, :]]): ok = False; break
        ok &= np.array_equal(M[o], np.arange(256)) and np.array_equal(M[:, o], np.arange(256))
        Z = M == z; ok &= np.array_equal(Z, Z.T)
        ns = any(np.any((M[M[a]] == z) & (M[M[a]].T != z)) for a in range(256))
        two = A[o, o]; ch4 = two != z and A[two, two] == z
        ok &= ns and ch4
        bad += not ok
    print(f, len(dd['reps']), 'clases; fallos:', bad)


==> anc/code/z4.py <==
"""Cocientes de Z4<x_1..x_d> truncado (palabras de longitud <= L) por ideales bilaterales."""
import numpy as np, itertools

class Free:
    def __init__(self, d, L):
        self.d, self.L = d, L
        self.words = []  # (len, code)
        self.off = {}
        for n in range(L + 1):
            self.off[n] = len(self.words)
            for c in range(d ** n): self.words.append((n, c))
        self.W = len(self.words)
        self.trip = []
        for i, (n1, c1) in enumerate(self.words):
            for j, (n2, c2) in enumerate(self.words):
                if n1 + n2 <= L:
                    self.trip.append((i, j, self.off[n1 + n2] + c1 * d ** n2 + c2))
        self.trip = np.array(self.trip)
    def idx(self, n, c): return self.off[n] + c
    def concat(self, i, j):
        n1, c1 = self.words[i]; n2, c2 = self.words[j]
        if n1 + n2 > self.L: return None
        return self.off[n1 + n2] + c1 * self.d ** n2 + c2

def sandwich_rows(F, vec, mindeg):
    """filas u*vec*v para todas las palabras u,v con |u|+|v|+mindeg <= L."""
    supp = [(i, vec[i]) for i in np.nonzero(vec)[0]]
    rows = []
    for u in range(F.W):
        nu = F.words[u][0]
        if nu + mindeg > F.L: continue
        for v in range(F.W):
            nv = F.words[v][0]
            if nu + nv + mindeg > F.L: continue
            r = np.zeros(F.W, dtype=np.int64)
            for i, c in supp:
                a = F.concat(u, i)
                if a is None: continue
                b = F.concat(a, v)
                if b is None: continue
                r[b] += c
            rows.append(r % 4)
    return np.array(rows, dtype=np.int64)

def elim(M):
    """Eliminación mod 4. Devuelve (pivotes [(col,fila)], U filas F2 (reducidas) de la parte par)."""
    M = M.copy() % 4
    nrows, W = M.shape
    ispiv = np.zeros(nrows, bool)
    pivs = []
    for c in range(W):
        cand = np.nonzero((~ispiv) & (M[:, c] % 2 == 1))[0]
        if len(cand) == 0: continue
        r = cand[0]
        if M[r, c] == 3: M[r] = (3 * M[r]) % 4
        col = M[:, c].copy(); col[r] = 0
        nz = np.nonzero(col)[0]
        if len(nz):
            M[nz] = (M[nz] - np.outer(col[nz], M[r])) % 4
        ispiv[r] = True
        pivs.append((c, M[r].copy()))
    S = M[~ispiv]
    assert np.all(S % 2 == 0)
    S2 = (S // 2) % 2
    # F2 rref de S2 (estas filas tienen 0 en columnas pivote)
    U = f2_rref(S2)
    return pivs, U

def f2_rref(S):
    S = S.copy() % 2
    rows = []
    r = 0
    nr, W = S.shape
    out = []
    for c in range(W):
        if r >= nr: break
        cand = np.nonzero(S[r:, c])[0]
        if len(cand) == 0: continue
        p = r + cand[0]
        S[[r, p]] = S[[p, r]]
        nz = np.nonzero(S[:, c])[0]
        nz = nz[nz != r]
        S[nz] ^= S[r]
        out.append((c, S[r].copy()))
        r += 1
    return out

def log2_order_quotient(M, W):
    pivs, U = elim(M)
    return 2 * W - len(pivs) - (len(pivs) + len(U))

class Quotient:
    def __init__(self, F, M):
        self.F = F
        self.pivs, self.U = elim(M)
    def canon(self, V):
        V = V.copy() % 4
        for c, p in self.pivs:
            col = V[:, c]
            nz = np.nonzero(col)[0]
            if len(nz): V[nz] = (V[nz] - np.outer(col[nz], p)) % 4
        v0 = V & 1; v1 = V >> 1
        for c, u in self.U:
            nz = np.nonzero(v1[:, c])[0]
            if len(nz): v1[nz] ^= u
        return v0 + 2 * v1
    def mulvec(self, A, B):
        F = self.F
        C = np.zeros((A.shape[0], F.W), dtype=np.int64)
        t = F.trip
        # C[:, w] += A[:, i] * B[:, j]
        for w in range(F.W):
            sel = t[t[:, 2] == w]
            if len(sel):
                C[:, w] = (A[:, sel[:, 0]] * B[:, sel[:, 1]]).sum(1)
        return C % 4


==> anc/presentations.txt <==
Unital reversible nonsymmetric rings of order 256: the 186 isomorphism classes.
Numbering as in the paper: 1-19 characteristic 2, 20-186 characteristic 4.
Char. 2: F_2<generators> / (relations); char. 4: Z_4<generators> / (relations), including 2 = f.
In both cases all words of length D+1 are added as relations (J^(D+1) = 0).
k: 2 lies in J^k but not in J^(k+1). op: number of the ring isomorphic to the opposite ring.

== Characteristic 2, type (1, 2, 2, 2, 1), J^5 = 0, generators x,y ==
  1  char=2  center=32  additive=Z2^8  duo=yes  op=1
     x^2+y^2 = 0 ; x^2+xy+yx = 0 ; x^2y^2 = 0
  2  char=2  center=32  additive=Z2^8  duo=yes  op=2
     x^2+y^2 = 0 ; x^2+xy+yx+x^3 = 0 ; x^2y^2 = 0
  3  char=2  center=32  additive=Z2^8  duo=yes  op=3
     x^2+y^2 = 0 ; x^2+xy+yx+x^3+x^2y = 0 ; x^2y^2 = 0
  4  char=2  center=32  additive=Z2^8  duo=yes  op=4
     x^2+y^2 = 0 ; x^2+xy+yx+x^3y = 0 ; x^2y^2 = 0
  5  char=2  center=32  additive=Z2^8  duo=yes  op=5
     x^2+y^2 = 0 ; x^2+xy+yx+x^3+x^2y+x^3y = 0 ; x^2y^2 = 0
  6  char=2  center=32  additive=Z2^8  duo=yes  op=6
     x^2+y^2+x^3 = 0 ; x^2+xy+yx+x^3+x^3y = 0 ; x^2y^2 = 0
== Characteristic 2, type (1, 2, 3, 2), J^4 = 0, generators x,y ==
  7  char=2  center=8  additive=Z2^8  duo=no  op=7
     x^2+yx+y^2 = 0 ; xyx+xy^2 = 0 ; x^2y+xyx+y^2x = 0
== Characteristic 2, type (1, 3, 3, 1), J^4 = 0, generators x,y,z ==
  8  char=2  center=32  additive=Z2^8  duo=yes  op=14
     x^2+y^2 = 0 ; xz+zy = 0 ; xy+xz+zx = 0 ; x^2+xz+yx = 0 ; xy+yz = 0 ; z^2 = 0
  9  char=2  center=32  additive=Z2^8  duo=yes  op=15
     x^2+y^2+x^3 = 0 ; xz+zy = 0 ; xy+xz+zx = 0 ; x^2+xz+yx = 0 ; xy+yz = 0 ; z^2 = 0
 10  char=2  center=32  additive=Z2^8  duo=yes  op=16
     x^2+y^2 = 0 ; xz+zy = 0 ; xy+xz+zx = 0 ; x^2+xz+yx = 0 ; xy+yz = 0 ; z^2+x^3 = 0
 11  char=2  center=32  additive=Z2^8  duo=yes  op=17
     x^2+y^2+x^3 = 0 ; xz+zy = 0 ; xy+xz+zx = 0 ; x^2+xz+yx = 0 ; xy+yz = 0 ; z^2+x^3 = 0
 12  char=2  center=32  additive=Z2^8  duo=yes  op=18
     x^2+zy = 0 ; x^2+xz+z^2 = 0 ; x^2+xy+xz+zx = 0 ; x^2+xz+yx = 0 ; xz+y^2 = 0 ; x^2+xy+yz = 0 ; x^3+yzy = 0 ; x^3+zy^2 = 0
 13  char=2  center=32  additive=Z2^8  duo=yes  op=19
     x^2+zy+x^3 = 0 ; x^2+xz+z^2 = 0 ; x^2+xy+xz+zx = 0 ; x^2+xz+yx = 0 ; xz+y^2 = 0 ; x^2+xy+yz = 0 ; x^3+yzy = 0 ; x^3+zy^2 = 0
 14  char=2  center=32  additive=Z2^8  duo=yes  op=8
     x^2+y^2 = 0 ; xy+zx = 0 ; xz+zy = 0 ; x^2+xz+yx = 0 ; xy+xz+yz = 0 ; z^2 = 0
 15  char=2  center=32  additive=Z2^8  duo=yes  op=9
     x^2+y^2+x^2y = 0 ; xy+zx = 0 ; xz+zy = 0 ; x^2+xz+yx = 0 ; xy+xz+yz = 0 ; z^2 = 0
 16  char=2  center=32  additive=Z2^8  duo=yes  op=10
     x^2+y^2 = 0 ; xy+zx = 0 ; xz+zy = 0 ; x^2+xz+yx = 0 ; xy+xz+yz = 0 ; z^2+x^2y = 0
 17  char=2  center=32  additive=Z2^8  duo=yes  op=11
     x^2+y^2+x^2y = 0 ; xy+zx+x^2y = 0 ; xz+zy = 0 ; x^2+xz+yx = 0 ; xy+xz+yz = 0 ; z^2+x^2y = 0
 18  char=2  center=32  additive=Z2^8  duo=yes  op=12
     x^2+zy = 0 ; x^2+xz+z^2 = 0 ; xy+xz+zx = 0 ; x^2+xz+yx = 0 ; xz+y^2 = 0 ; x^2+xy+xz+yz = 0 ; yzy = 0 ; zy^2 = 0
 19  char=2  center=32  additive=Z2^8  duo=yes  op=13
     x^2+zy+x^3 = 0 ; x^2+xz+z^2 = 0 ; xy+xz+zx = 0 ; x^2+xz+yx = 0 ; xz+y^2 = 0 ; x^2+xy+xz+yz = 0 ; yzy = 0 ; zy^2 = 0

== Characteristic 4, type (1,2,3,2), J^4 = 0, generators x,y ==
 20  char=4  k=3  center=8  additive=Z4 x Z2^6  duo=no  op=20
     2 = x^2y ; x^2 + xy + y^2 = 0 ; x^3 = 0 ; x^2y + xyx + yx^2 = 0
== Characteristic 4, type (1,2,2,2,1), J^5 = 0, generators x,y ==
 21  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=21  known: GOS(2, 2, 1, 0, 0, 1) = GOS(2, 3, 1, 0, 0, 1)
     2 = x^2 ; x^2 + xy + yx = 0 ; x^2 + y^2 = 0 ; x^4 = 0
 22  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=22
     2 = x^2 ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3y ; x^4 = 0
 23  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=23  known: GOS(2, 2, 1, 0, 0, 0) = GOS(2, 3, 1, 1, 0, 0)
     2 = x^2 ; x^2 + xy + yx = x^3y ; x^2 + y^2 = 0 ; x^4 = 0
 24  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=24
     2 = x^2 + x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = 0 ; x^4 = 0
 25  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=25  known: GOS(2, 3, 1, 1, 0, 1) = GOS(3, 2, 1, 0, 1, 1)
     2 = x^2 ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^2y ; x^4 = 0
 26  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=26  known: GOS(2, 2, 1, 0, 1, 1) = GOS(2, 2, 1, 1, 0, 1)
     2 = x^2 ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^2y + x^3y ; x^4 = 0
 27  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=27  known: GOS(2, 3, 1, 0, 0, 0) = GOS(3, 2, 1, 0, 0, 0)
     2 = x^2 ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^2y ; x^4 = 0
 28  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=28  known: GOS(2, 2, 1, 0, 1, 0) = GOS(2, 2, 1, 1, 0, 0)
     2 = x^2 ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^2y + x^3y ; x^4 = 0
 29  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=29
     2 = x^2 + x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^2y ; x^4 = 0
 30  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=30
     2 = x^2 + x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^2y + x^3y ; x^4 = 0
 31  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=31
     2 = x^2 + x^3y ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^2y ; x^4 = 0
 32  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=32
     2 = x^2 + x^3y ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^2y + x^3y ; x^4 = 0
 33  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=33
     2 = x^2 ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3 ; x^4 = 0
 34  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=34
     2 = x^2 ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3 + x^3y ; x^4 = 0
 35  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=35
     2 = x^2 ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^3 ; x^4 = 0
 36  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=36
     2 = x^2 + x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3 ; x^4 = 0
 37  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=37
     2 = x^2 + x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3 + x^3y ; x^4 = 0
 38  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=38
     2 = x^2 + x^3y ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^3 ; x^4 = 0
 39  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=39  known: GOS(2, 2, 1, 1, 1, 1) = GOS(2, 3, 0, 1, 1, 1)
     2 = x^2 ; x^2 + xy + yx = x^2y ; x^2 + y^2 = x^2y ; x^4 = 0
 40  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=40  known: GOS(2, 3, 0, 0, 1, 0) = GOS(3, 2, 0, 1, 0, 0)
     2 = x^2 ; x^2 + xy + yx = x^2y + x^3y ; x^2 + y^2 = x^2y ; x^4 = 0
 41  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=41  known: GOS(2, 2, 1, 1, 1, 0)
     2 = x^2 ; x^2 + xy + yx = x^2y + x^3y ; x^2 + y^2 = x^2y + x^3y ; x^4 = 0
 42  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=42  known: GOS(3, 3, 0, 1, 1, 1)
     2 = x^2 + x^3y ; x^2 + xy + yx = x^2y + x^3y ; x^2 + y^2 = x^2y + x^3y ; x^4 = 0
 43  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=43
     2 = x^2 ; x^2 + xy + yx = x^2y ; x^2 + y^2 = x^3 + x^2y ; x^4 = 0
 44  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=44
     2 = x^2 ; x^2 + xy + yx = x^2y + x^3y ; x^2 + y^2 = x^3 + x^2y ; x^4 = 0
 45  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=45
     2 = x^2 ; x^2 + xy + yx = x^2y + x^3y ; x^2 + y^2 = x^3 + x^2y + x^3y ; x^4 = 0
 46  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=46
     2 = x^2 + x^3y ; x^2 + xy + yx = x^2y ; x^2 + y^2 = x^3 + x^2y ; x^4 = 0
 47  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=47
     2 = x^2 + x^3y ; x^2 + xy + yx = x^2y + x^3y ; x^2 + y^2 = x^3 + x^2y ; x^4 = 0
 48  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=48
     2 = x^2 + x^3y ; x^2 + xy + yx = x^2y + x^3y ; x^2 + y^2 = x^3 + x^2y + x^3y ; x^4 = 0
 49  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=49
     2 = x^2 + x^2y ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3 + x^2y ; x^4 = 0
 50  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=50
     2 = x^2 + x^2y ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^3 + x^2y ; x^4 = 0
 51  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=51
     2 = x^2 + x^2y ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^3 + x^2y + x^3y ; x^4 = 0
 52  char=4  k=2  center=32  additive=Z4^4  duo=yes  op=52
     2 = x^2 + x^2y + x^3y ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^3 + x^2y + x^3y ; x^4 = 0
 53  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=53
     2 = x^3 ; x^2 + xy + yx = 0 ; x^2 + y^2 = 0 ; x^4 = 0
 54  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=54
     2 = x^3 ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3y ; x^4 = 0
 55  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=55
     2 = x^3 ; x^2 + xy + yx = x^3y ; x^2 + y^2 = 0 ; x^4 = 0
 56  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=56
     2 = x^3 + x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = 0 ; x^4 = 0
 57  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=57
     2 = x^3 + x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3y ; x^4 = 0
 58  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=58
     2 = x^3 + x^3y ; x^2 + xy + yx = x^3y ; x^2 + y^2 = 0 ; x^4 = 0
 59  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=59
     2 = x^3 ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^2y ; x^4 = 0
 60  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=60
     2 = x^3 ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^2y + x^3y ; x^4 = 0
 61  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=61
     2 = x^3 ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^2y ; x^4 = 0
 62  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=62
     2 = x^3 ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^2y + x^3y ; x^4 = 0
 63  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=63
     2 = x^3 + x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^2y ; x^4 = 0
 64  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=64
     2 = x^3 + x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^2y + x^3y ; x^4 = 0
 65  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=65
     2 = x^3 + x^3y ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^2y ; x^4 = 0
 66  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=66
     2 = x^3 + x^3y ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^2y + x^3y ; x^4 = 0
 67  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=67
     2 = x^3 ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3 ; x^4 = 0
 68  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=68
     2 = x^3 ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3 + x^3y ; x^4 = 0
 69  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=69
     2 = x^3 ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^3 ; x^4 = 0
 70  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=70
     2 = x^3 + x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3 ; x^4 = 0
 71  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=71
     2 = x^3 + x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3 + x^3y ; x^4 = 0
 72  char=4  k=3  center=32  additive=Z4^2 x Z2^4  duo=yes  op=72
     2 = x^3 + x^3y ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^3 ; x^4 = 0
 73  char=4  k=4  center=32  additive=Z4 x Z2^6  duo=yes  op=73
     2 = x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = 0 ; x^4 = 0
 74  char=4  k=4  center=32  additive=Z4 x Z2^6  duo=yes  op=74
     2 = x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3y ; x^4 = 0
 75  char=4  k=4  center=32  additive=Z4 x Z2^6  duo=yes  op=75
     2 = x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^2y ; x^4 = 0
 76  char=4  k=4  center=32  additive=Z4 x Z2^6  duo=yes  op=76
     2 = x^3y ; x^2 + xy + yx = x^3y ; x^2 + y^2 = x^2y ; x^4 = 0
 77  char=4  k=4  center=32  additive=Z4 x Z2^6  duo=yes  op=77
     2 = x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3 ; x^4 = 0
 78  char=4  k=4  center=32  additive=Z4 x Z2^6  duo=yes  op=78
     2 = x^3y ; x^2 + xy + yx = 0 ; x^2 + y^2 = x^3 + x^3y ; x^4 = 0
== Characteristic 4, type (1,3,3,1), J^4 = 0, generators x,y,z ==
 79  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=80
     2 = x^2 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
 80  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=79
     2 = x^2 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
 81  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=82
     2 = x^2 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
 82  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=81
     2 = x^2 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
 83  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=84
     2 = x^2 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
 84  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=83
     2 = x^2 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
 85  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=86
     2 = x^2 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
 86  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=85
     2 = x^2 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
 87  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=88
     2 = x^2 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
 88  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=87
     2 = x^2 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
 89  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=90
     2 = x^2 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
 90  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=89
     2 = x^2 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
 91  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=92
     2 = x^2 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
 92  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=91
     2 = x^2 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
 93  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=94
     2 = x^2 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
 94  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=93
     2 = x^2 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
 95  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=96
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
 96  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=95
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
 97  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=98
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
 98  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=97
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
 99  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=100
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
100  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=99
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
101  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=102
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
102  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=101
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
103  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=104
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
104  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=103
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
105  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=106
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
106  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=105
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
107  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=108
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
108  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=107
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
109  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=110
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
110  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=109
     2 = x^2 + x^3 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
111  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=112
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
112  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=111
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
113  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=114
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
114  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=113
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
115  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=116
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
116  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=115
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
117  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=118
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
118  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=117
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
119  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=120
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
120  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=119
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
121  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=122
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
122  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=121
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
123  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=124
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
124  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=123
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
125  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=126
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
126  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=125
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
127  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=128
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
128  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=127
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
129  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=130
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
130  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=129
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
131  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=132
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
132  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=131
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
133  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=134
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
134  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=133
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
135  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=136
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
136  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=135
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
137  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=138
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
138  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=137
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
139  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=140
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
140  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=139
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
141  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=142
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
142  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=141
     2 = x^2 + xy ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
143  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=144
     2 = xy + xz ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
144  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=143
     2 = xz ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
145  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=146
     2 = xy + xz ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
146  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=145
     2 = xz ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
147  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=148
     2 = xy + xz ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
148  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=147
     2 = xz ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
149  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=150
     2 = xy + xz ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
150  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=149
     2 = xz ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
151  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=152
     2 = xy + xz ; xz + yx = x^3 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
152  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=151
     2 = xz ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
153  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=154
     2 = xy + xz ; xz + yx = x^3 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
154  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=153
     2 = xz ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
155  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=156
     2 = xy + xz ; xz + yx = x^3 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
156  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=155
     2 = xz ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
157  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=158
     2 = xy + xz ; xz + yx = x^3 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
158  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=157
     2 = xz ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = x^3 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
159  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=160
     2 = x^2 ; x^2 + xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xz + zy = 0 ; xy + z^2 = 0 ; x^2y = 0 ; x^3 + x^2z = 0
160  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=159
     2 = x^2 ; xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xy + xz + zy = 0 ; xy + z^2 = 0 ; x^3 + x^2y = 0 ; x^2z = 0
161  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=162
     2 = x^2 ; x^2 + xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xz + zy = 0 ; xy + z^2 = x^3 ; x^2y = 0 ; x^3 + x^2z = 0
162  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=161
     2 = x^2 ; xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xy + xz + zy = 0 ; xy + z^2 = x^3 ; x^3 + x^2y = 0 ; x^2z = 0
163  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=164
     2 = x^2 ; x^2 + xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xz + zy = x^3 ; xy + z^2 = 0 ; x^2y = 0 ; x^3 + x^2z = 0
164  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=163
     2 = x^2 ; xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xy + xz + zy = x^3 ; xy + z^2 = 0 ; x^3 + x^2y = 0 ; x^2z = 0
165  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=166
     2 = x^2 ; x^2 + xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = x^3 ; x^2 + xz + zy = x^3 ; xy + z^2 = 0 ; x^2y = 0 ; x^3 + x^2z = 0
166  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=165
     2 = x^2 ; xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = x^3 ; x^2 + xy + xz + zy = 0 ; xy + z^2 = 0 ; x^3 + x^2y = 0 ; x^2z = 0
167  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=168
     2 = x^2 + x^3 ; x^2 + xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xz + zy = 0 ; xy + z^2 = 0 ; x^2y = 0 ; x^3 + x^2z = 0
168  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=167
     2 = x^2 + x^3 ; xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xy + xz + zy = 0 ; xy + z^2 = 0 ; x^3 + x^2y = 0 ; x^2z = 0
169  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=170
     2 = x^2 + x^3 ; x^2 + xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xz + zy = 0 ; xy + z^2 = x^3 ; x^2y = 0 ; x^3 + x^2z = 0
170  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=169
     2 = x^2 + x^3 ; xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xy + xz + zy = 0 ; xy + z^2 = x^3 ; x^3 + x^2y = 0 ; x^2z = 0
171  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=172
     2 = x^2 + x^3 ; x^2 + xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xz + zy = x^3 ; xy + z^2 = 0 ; x^2y = 0 ; x^3 + x^2z = 0
172  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=171
     2 = x^2 + x^3 ; xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xy + xz + zy = x^3 ; xy + z^2 = 0 ; x^3 + x^2y = 0 ; x^2z = 0
173  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=174
     2 = x^2 + x^3 ; x^2 + xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = x^3 ; x^2 + xz + zy = x^3 ; xy + z^2 = 0 ; x^2y = 0 ; x^3 + x^2z = 0
174  char=4  k=2  center=32  additive=Z4^2 x Z2^4  duo=yes  op=173
     2 = x^2 + x^3 ; xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = x^3 ; x^2 + xy + xz + zy = 0 ; xy + z^2 = 0 ; x^3 + x^2y = 0 ; x^2z = 0
175  char=4  k=3  center=32  additive=Z4 x Z2^6  duo=yes  op=176
     2 = x^3 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
176  char=4  k=3  center=32  additive=Z4 x Z2^6  duo=yes  op=175
     2 = x^3 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
177  char=4  k=3  center=32  additive=Z4 x Z2^6  duo=yes  op=178
     2 = x^3 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
178  char=4  k=3  center=32  additive=Z4 x Z2^6  duo=yes  op=177
     2 = x^3 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
179  char=4  k=3  center=32  additive=Z4 x Z2^6  duo=yes  op=180
     2 = x^3 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = 0
180  char=4  k=3  center=32  additive=Z4 x Z2^6  duo=yes  op=179
     2 = x^3 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = x^3 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = 0
181  char=4  k=3  center=32  additive=Z4 x Z2^6  duo=yes  op=182
     2 = x^3 ; xz + yx = 0 ; x^2 + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = x^3 ; x^2 + z^2 = x^3
182  char=4  k=3  center=32  additive=Z4 x Z2^6  duo=yes  op=181
     2 = x^3 ; xz + yx = 0 ; x^2 + xy + xz + y^2 = 0 ; xy + yz = 0 ; xy + xz + zx = 0 ; x^2 + xy + zy = 0 ; x^2 + z^2 = x^3
183  char=4  k=3  center=32  additive=Z4 x Z2^6  duo=yes  op=184
     2 = x^3 ; x^2 + xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xz + zy = 0 ; xy + z^2 = 0 ; x^2y = 0 ; x^3 + x^2z = 0
184  char=4  k=3  center=32  additive=Z4 x Z2^6  duo=yes  op=183
     2 = x^3 ; xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xy + xz + zy = 0 ; xy + z^2 = 0 ; x^3 + x^2y = 0 ; x^2z = 0
185  char=4  k=3  center=32  additive=Z4 x Z2^6  duo=yes  op=186
     2 = x^3 ; x^2 + xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xz + zy = 0 ; xy + z^2 = x^3 ; x^2y = 0 ; x^3 + x^2z = 0
186  char=4  k=3  center=32  additive=Z4 x Z2^6  duo=yes  op=185
     2 = x^3 ; xy + xz + yx = 0 ; x^2 + xy + y^2 = 0 ; x^2 + yz = 0 ; x^2 + xy + zx = 0 ; x^2 + xy + xz + zy = 0 ; xy + z^2 = x^3 ; x^3 + x^2y = 0 ; x^2z = 0

